Search for Eccentric Binary Neutron Star Mergers in the first and second observing runs of Advanced LIGO

We present a search for gravitational waves from merging binary neutron stars which have non-negligible eccentricity as they enter the LIGO observing band. We use the public Advanced LIGO data which covers the period from 2015 through 2017 and contains $\sim164$ days of LIGO-Hanford and LIGO-Livingston coincident observing time. The search was conducted using matched-filtering using the PyCBC toolkit. We find no significant binary neutron star candidates beyond GW170817, which has previously been reported by searches for binaries in circular orbits. We place a 90% upper limit of $\sim1700$ mergers $\textrm{Gpc}^{-3} \textrm{Yr}^{-1}$ for eccentricities $\lesssim 0.43$ at a dominant-mode gravitational-wave frequency of 10 Hz. The absence of a detection with these data is consistent with theoretical predictions of eccentric binary neutron star merger rates. Using our measured rate we estimate the sensitive volume of future gravitational-wave detectors and compare this to theoretical rate predictions. We find that, in the absence of a prior detection, the rate limits set by six months of Cosmic Explorer observations would constrain all current plausible models of eccentric binary neutron star formation.

==> paper_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.05\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAIABJREFUeJzsnXd4VOeV/79n7jT1LoHooopeJMDG9GawIRgw7ptmg5Nskt3EdbPZ3ezuL27Z3SSbrA12nMQtptmm2KYIEGBjDALRiwUC0VFHZTT9/f1x74xGde6MNE06n+e5z8x95773nouG+533vOc9h4QQYBiGYZhwQxNqAxiGYRimNVigGIZhmLCEBYphGIYJS1igGIZhmLCEBYphGIYJS1igGIZhmLCEBYphGIYJS1igGIZhujhENIeIdjZrW660P9cZbYGABYphGKaLI4TI89wnouUe7dWK2PjdFii7tYE6cUfRaDQiKioq1GYEDKfTCY2ma/4+4HuLXLry/YXjvcU3xIMENWmzaC0w680+ncdkMgkARz2a1ggh1rTTJRfAWuV9MYDxAFI60NZEADuLsBUovV6P+vr6UJsRMPLz8zFjxoxQmxEQ+N4il658f+F2b7eO3cLb97wNW72tSfuIZSOw/MPlPp2LiBqEEDk+dElstp/SwbaAEF4/JxiGYboJx/58DA6Lo0V7VHJQPEfVAJI7sS0ghO0IimEYpqsinALH3z0Op93Z4jN9nD4YJhxG40goC8BOZd/ftoDAIyiGYZggU7KvpFVxChRKYEOOR4DDBgBZrgAHIUReR9oCZTePoBiGYYLM0beOtph7CiSKqGxo1vZqK8f53RYIeATFMAwTROwWO859fA7CybX4vMECxTAME0QufH4BJJH3AxkWKIZhmGBy5M0jsNZaQ21GRMACxTAMEyQsNRZc2nUp1GZEDCxQDBOm2B1OCMHzFF2Jsx+dhaSTQm1GxMBRfAwTBljsDpTVWlBaa3G//mrVCkgawp83bMWInglIiNaF2kymgxSsLoC1jt17amGBYpgg02B1oLTW3ChGNWZUN9jQ2mDJ4RT4urgShy5VoldiFEZkJmBwRix0Ejs/Io26W3W4VXgr1GZEFCxQnYjZ5kC9xQ6T1YF6qx31FjvqLQ6YrB6vVgd+85NHYXA24Jd/2or4KB3ijFrEG3VN3uu1/ADqCtSabSittaC0xoKyOlmMas12n88jBHCtqgHXqhqw57wGQzLiMCIzHpmJXTehclfj1IenQBqO3vMFFigvOJwC9VY7TJZWRMfqgMnS+Gr3cV3DzTtm3LzTetbiKL3UqnDFR8mvRvZjhxVCCNxp8BQjM0prLDBZW+Za8+WcrWG1O3Hq+h2cun4HyTF6DM+MR3bPeMQa+L9zOFPwRgHsDb7/OOnOdIlvtNMp4BACDqeA0/XqRJO2ttodTnmz2B1NRjv1yqvF7mjV9RJoGqwO2RVUY2n1c71Wg/goHeI9hCvOqHO/j9Z3iT9tWOJ0ClSarCitsaC01oyyWnl0ZLH5n7rG6XCg9GoxrhadxtVvTuFa0SmUnD0OjVaLrX/6L+TOXYKMvgNb9Kust+KLonIcuFCBfinRGJEZj6y0WEj8Sz2sqCiqwJ0rd7wep4/To1duryBYFBmE7VPMarXib4eutBASWWygiI0sTB0VkD8+8wQA4Ee/ebcTLA8OVrsT5bUWlNe2LmA6iRBn1OG1nzwCnaTBlm07kZkQBU03enDZHU7Yle+N3SFgdzrhcArYnAIOh4BN2Xd95jrW5vBsF3A4nbA5BF78/jLAasLTv90Am8P/L53T4UDZ9cu4+s0pXC06hWvfnML1C2dhtTQAAPTGaPQeNBzxKWmwWczIX/8n7F67Bn2GjkLOnCUYN2MhYhOaJpN2CoFL5fW4VF6PKL2EoT1kF2B6nLFD/4ZM53D8neMQKr4zkl7CsCXDgmBRZBC2AgUAt9pwfzHesTkEKuutMNucMNucWF9wDUadhAGp0chKi0W/lGgYtJHpJnQ6BW7VmFFSYcKTK+6HUwg8979/k0XFKdzC1NkjX7PNCYMQPomT0+lE+Y0SeVT0zSlcLTqN6xdOw9JgAgDoDVHoNSgbkxYsR58hI9FnyCik9eoPjSS5fzg98U//jcI9n6Ig7xN8/Mf/wObVLyN74nTkzFmC4ZOmQ6trmv26werAsSvVOHalGunxBgzvKbsA2S0cGoQQKPxTIRxe3L3aKC0m/+NkaHj+2U1YC1Qk4rDbUFNZjprKMtRWlqKmskzeKpTXylLculwErVbCX/79J0hK74nE9J5ITOuJpPSeSErPRExCckAqf5ptDpy9WYuzN2shaQi9k6KQlRaLAakxSIgK7xDmOyYbSirrUVJhwtUqk9udZlEyQlebgpd4sy2EECi/cUURInm7XnQGZlMdAECrN6DXwGzkzluKPoNHovfgEUjvmwVJav+/YXxyGqYv+w6mL/sObhSfQ0HeJhzZvQWnDuQhOi4R42beh5w5S9B36CgQNR0hl9ZYUFpThv1F5chKi8GIzAT0S47uViPpUHPzyE1Y2nDVN0EAOU/7UnOw68MCpRKrxYxaRWAaxaZRdGoqZDGqv1PVoi8RISYhGfHJaYhPToMxJg7CZsGtkiKcO7zP7dpxIel0SEzricS0HkhKy5RFLE0WsqT0TCSm9YAxOrZD9+NwCpRUmFBSYcIeAKlxBgxMjUFWWiwy4g0tHnTBxmJ34GplA64oohQOAuSJEAKVt67JQqSMjq5dOIOGuhoAgFanR2bWMEyYvRi9B49AnyEjkdFvkFcx8kZm1jAsXjkM933/5/jmyJcoyNuEr7dtwJeb30d6nyzkzFmCCbMXIym9Z5N+DqdA0e06FN2uQ6xBi+ye8RiRGY+kmKDUHurWFP65EHYvkZskEbKXZSM6JTpIVkUG3VKgnA4HrJYG2CxmWM0NsJhNcNrtOLJ7iyJCZW7BcW3m+toW59FIWsQnpSIuJQ3JPXqj//BxiE9OdwtRfEoa4pLTEZeU0uTB9MdnnoDB2YAn/3sDhBAw1VajuuwWqkpvNL6W3kR12U1cOP417lTchnA2nYCPio2XBSvNNfqShSspPROJ6T2RkJIOSat+VOSaz/r6UiViDVoMSI3BgLQY9E2ODsqaG0+33ZXKety6Y4EzSNEpQgg4bDZYzPWwmhvk70RDvfJqcu9Xl98CrA1444Xv4WrRKTTUypPekk6HzAFDMW7GQvQePBJ9hoxEj36DfPr39yTGICEj3oj3P/4MdRY7vrldB7OtqXtIkrTInjgd2ROno6G+Fsf3bUPBzk/w2Z//G5//5X8waMwk5MxZgtFT58EQFdOkb53FjsOXK3H4sry2anhmPAZnxEasyzeccTqcOPn+Sa/zT5JewpTnpwTJqsghrAWq/MYVWUjMZlgt8oPDZmmA1WKGzSy/Ws0NTcTGZvE8tmWb1dIAh631X+Pvv/wMANkV4xKZHv0GY8j4u2XhSUlrFJ/kdETHJ3bYFUdEiIlPQkx8EnoNzG71GIfDjpqKMlSX3UB16S1Uld1AlSJg1aU3cfnMMZhqq5ueV6NBfHIazKZ66A1GFOZ/hmG5UxEVE+fVpjqLHSev38HJ63egkwh9kqMxUHEFxnRiKHNbbju1OBx2WEz1cDjsOPllnltU5B8dynu3wJhgNZtgMZuUY0xu8bE2mOB0qg8Hj0pMx5h75itzRiPRo//gFvNAatFrNciIN6JHvBE9EgxIjzci3thU2GYMTcflinqcu1mLS+V1LebAomLiMHnBg5i84EFU3LyKgl2bUJC3CX/7zQvY+L+/wuip85AzZwkGjZkEjdRUhK5XN+B6dQP2flOGP734bTjN9Th27Jhf98K05PKey6rKaqSPSEfGqIwgWBRZULjm+iIi1YZpdXrojdHQG4zQGY3QG6KgMxg92qLkV0MU9MrneqNyjCEKu9e9BY1Wi7/7p/92u+AC6eLyHEF1FpYGk1uwqsoU8Sq7qTy4TXA67NBIWgwclYPhk2dixORZSM3s69M1iIAe8UYMUFyBaXGGVo/Lz8/HjBkzWtrYCW676vLbOF+wH+cO78P5owdaHdm60OoNMBijoI+Kgd4YBYMxGnpjFPTGaBiilPdR0U3a9cYoGJTj5ffR7uPf/fXPEEU2PPU/G322GwAkDSEtzoAe8Uakx8uvyTF6n75rFrsDF0rrcO5mLa5WmdoMBBFC4PKZozi8cxOO7f0M5vpaJKb2wPjZi9sMWf+/Z59ADCxdVqDa+l4Gkg0Pb8DpdaeBdp5m+jg9HnjngQ5F7xGRSQgR4/3IyCJ8R1BEePTZl2VR8RAZt+goYqPTG1v8KvSVQzs+AoBW/9NGCoaoaGT0HdjiHipuXoMQAgu/+w8483U+Th/cg01vvIRNb7yEjL4DFbGaiX7ZY73OjwjRuLj4wMUKxEfpkJUWg4GpseiVFNVi7Y3TKXC7VnHbVZhw847ZZ7ed3WbF5TOFOHt4H84V7MfN4vMAgITUDIyZOh+XzxRC0unxyDMveYiQLDQd/V40R9LqQE51Cy2JgOQYPTLije4RUlqcocPrkwxaCSMyEzAiMwF1FjvO36rFuVs1LdbLEREGjJiAASMm4IEf/gKnD+5Gwc5PGkPWh4xEztwHmoSsCwEErwh518fWYMP5zefbFScA0Bq1GLJoSHCMijDCVqAIQM6cJaE2o1OQNIQYgxaxBgnRei1iDBIcZkKPBCPqzHbUW+0BXQxMRMgamYOskTm4//vPoPzGFZz5eg9OH9yDvRv/gj3r3kJ0XCKyJ07DiMkzMTRHnSuwpsHmDmc26DTolxyDrLQYNNgc2HL8hl9uOwCoKr2Bc4f34+zhfSg69hUspnpIWh0GjBiP+598BsNyp6Fn/yEgIncodlvu0WARZ9SiR0KjGKXHGwI+pxNr0GJCvyRM6JeEijoLzt+qxdlbtahpaDoy1ekNGDttAcZOW4DaqnIc3bMVBTvlkPVNb7yE4ROnI2fuEginE0K944LxQtGnRV5DxnXROtz97N3QcG7FVglbgYoEJA0hWi8h1qBVBEh+bd4WpW/6oFp06IDsbpgou9icToE6qx11ZjvqLHbUKq/yvg21ZjmrRWcFDaRm9sW0B76NaQ98Gw31tThfsB+nD+7B2UP7cGTXZtkVODoXIxRXYErPPl7PabE58c3tWvz0iSU+uy/tViuKTxW4R0m3Sy4AAJLSMzF+5v3Izp2GQWMndzhysbMw6iT0SDAgI86IjARZkDpzbs4fUmINuHuQAXcNTMGNO2acu1mDotI6NDRbexOXlIrpS7+D6Uubhax/tQsaSYt+/fvD4RSciaITOLLGe2FC4RQY/+T4IFkUebBAtUJz4YkxSIjRNxWhWIMWRp2mU+aqNBqSUxQZ2476EkKg3upoIlouEau1NIqbw8d8gFExcRg7fSHGTl8Ip8OBy2cLcfrgHpw5uAefvP5rfPL6r5HRbxBGTJ6J4ZNmoH/2uE5xnVXcvIpzh/fh7OH9uHDsIKyWBkg6HQaOzMWk+cuRPXEa0vtkBWQukEgOTtBLGhi0GugkjbyvtLneG7Qa6CXJvb9ibz7OHT2I2TPC1xVMROiVGIVeiVFegyuahKwfPYA//fJpVFVU4FqVCf1Sutx0RlBpqGpAyb6Sdo8hiTDykZGISuKEv23RZQVKQ9T0QeN+4LR8GM3/fCei9BJiDLIoRemkkK8Dag4RIVYRRqD19DVCCDTYHE1E6x2jFjaHE3qtBlZ7++42jSS5XYGLnnwW5Teu4PTB3ThzcA/yN/wZu9e+iZj4RGRPnI7hk2di2ISpMMaoG9VYLWZcPHEI55QAh7JrlwEAKT37IHf+UgzLmYpBYybBEKV+HYhWQzBoNZA0hNG9E7wKjOtznUR+/32LImhkIWkIA9NiMTAttt3gCknSIjt3GqLjE1FbW42z16pYoDrI2Y1nodFq4LC0HR0q6SXc/ezdQbQq8ghrgUqNM8AgNRWZth5CBl3T9u5YL4eIEK2XE8WmK22FX38JQM5Ld7WqAZfK63Cp3NRinqI1UjP7ut1Bnq7AM1/vRUHeJkhaHQaOynUHWni6AuWsCiU4e2gfzh3ehwsnDsFutUCrN2DQ6ImYsugxDMudirRe/X0SizijFv1T5DVafZKi8eMjX/n0b9RdURNcEZuQjLrqCmzL2435o58Iux9pkUTBGwWw1bf/f6zH2B5Iy04LkkWRSdgKlF6vxxOT+4XajC6DVtLIi29T5V/GZbUWJbloHW7eMXsN0vB0BTocdpScOYbTB3fj9ME9+OT1/4dPXv9/yOg3CBZTPchhwa+/MxcVN68CANJ698ddC1dgWO40DBw9EXqD+gSmnqHtA9JiOPlpJ+AZXFFZb8W5mzU4d6sWUXEJII0Gh/Z8hmvfXY4+yZzVwB9qrteg9FRpu8foY/WY+oupQbIocglbgWICS1qcAWlxBkwckIwGq8OdCbukst5r5J0kaZE1KgdZo3Kw6KnnUHa9BGe+luetikouggjInjgG05d9F9m501QFWXhi0GnQPyVG3lKjuXRIAEmO0ePuQam4e1AqJm7Lw8qHF+Pkl3k4f+sOC5SfnPzgpNfChPo4PQYvGBwkiyIX/p/PIEovYXhmPIZnxsPhFLhR3YDi8npcKqtDlYrFtGm9+rldgf/7j4/CIMx48j/e8MmGlFg9BqTKotQrsXuVBQkXhvWIw6S778FXX+zD9l35mJ39MLv5/ODImiPtFibUResw5bkpXF1XBSxQTBMkjZzaqE9yNKYPSUNVvVUWq/J6XK9q8BrqrpEkaJze5/+0GkLv5CgMSI3FgJQYJESHdzb17oBW0mDypEnQ6g04uOtz3HxiCZeU95Gys2Wovd52dhNAnp8d971xQbIosmGBYtolKUaPCTF6TOiXBLPNgZIKEy6V1+FyhanFGhtveAY4BCsJLeMbifGxGJYzFSe+2I5vbtWwQPmIt8KEGp0GY/5uDAzxracJY5rCAsWoxqiTK7UO7REHIQRu3DHjUpkcaFFe13JBIhHQM8HoFiUOcAh/9FoNJsy4F6cO5GFH/heYMWxZqE2KGIQQOPbnY+0WJtRIGtz187uCaFXoIaIBAFYBGACgEnKioCoAq4UQl9vrywLF+IXngtB7BqfiToMNl8rr8SedBmQl3DuyB/qnxLTIosGENwRg4cL78d6rL+JA3qcoffQ+pMfzDws1XP/6utfQ8l6TeiFlcEqQLAo9RLQMgBBCvNDKZ7OJKEsIsbut/gETKCJaDqAaQJYQYk2ztvFCiFcDdW0m+CRE6TC2TyJOFXyF/Px8ZPeMD7VJjJ+MHZSJoROm4MQXO/DN7VoWKJUUvl0IWzvrC/Wxekz9p24XWp4nhLjT2gdCiF1ElNBe54BMAhDRHADFQog8AMVENF4RJyht1coxDMOEGf1TYjBu2nxU3b6OXfsPhtqciMBhc+DUh6fanX8yJhqRNTcriFaFnrbESe3ngRpBFQA4QkQPQh5B5RHRQwDWKp8XAxgPIM+zExGtBLASALRaLfLz8wNkXuipq6vrsvfH9xa51NXV4cAX+3BvzmB8KEko/Ow95PWPhbYLhEQH8m9XeagSDkc7c09GDdKXpWPv3r0BuX64Q0TxQogaX/sFRKCEENVEtBrAegCutNaJzQ5r4YhVXIFrAMBoNIpgFxcLJqEonhYs+N4iF9f9nbtVg4FjJuPLr77G86/8EXcNTA21aR0mkH+7tf+7Fo6GdvLuSRIe/M8HoY/1r/JypEFEs9D4zCcAOQBe9PU8gXLxLYfsexzosV8NIDkQ12MYpnMZkCq7+cpvlGD3VwWhNiessZlsuPDZhTYLE2p0Goz77rhuI04KAwFcUrZiyNF7PhOohShZQoijyvuXIAvTYTQqahaAnQG6NsMwHcSglbDg/kUgjQb7tm9FVX37dY26M+c3n4dG1/ajVCNpMPlnk4NoUegRQrwphCj02F7z5zyBEqg1RLRSCYRYIYRYI4TYACDLFRyhBEswDBOm5GQPQNbIHBzfvx0XyupCbU7YUvBGQbuFCfve0xdJA5KCaFF4QUR+h/QGRKCEENWKKOW5QsyV9lebtzEME54MTIvF2GnzcbvkAvIPFobanLDEVGHCtYPX2vxcH6vHPf90TxAtCkv8jtjmXDMMw7SKUSfh3vsXAQD2bNuCOypqiHU3zqw/A4227cdoVGoU+s/oHzyD2oCIlhPRHCVSunnbc762+Xp5f+1mgWIYpk0mjxyC/sPH4cQXO3ChlN18zWmvMKEuRoep/zQ15Bnh1a5LVdvmhwleqs21DQsUwzBtMjAtFmOmzsf1i2fx5dFToTYnrKguqUbF+Yo2PycijH5sdBAtapMCAOuJaDwaA9hyIUfXAY3rUtW2+QqPoBiG6Xyi9BLuvf9bAICdn21GnaXtOkfdjZPvn2zzM0kvYcKqCdAFr4yMlogKPDa3K08IUQ3AtS51oNLc2rpUtW0+IYTY6GsfF14FioieIqIdRHSYiLYrN7+diJ7096IMw0QOd48dhj5DRuLE/h24yG4+N0ffPAq7uXXBJg1h0k8nBdMcuxAix2NzB6L5sC5VbZvPENEz/vRrV6CI6A0AF4UQ84QQuUKI+crNzwdwiYhe9+eiDMNEDoPSYzF66nxcOX8CB06cD7U5YcHtk7dRX1rf+ocE9J/VHwl92s2DGkzUrktV2+YPxZ47RDRWTac2BUrJMvt8W6nQhRC7hBA/6EiMO8Mw4U+0Xot5CxcDAHZ8utnnQpVdkeN/PQ6HrfV/B120DlNfDKus5arWpapt89OGp4moiIjWEtE6yO5Gr7SZi88zyywRvS6E+IHH/lohxEPKcT4nAGQYJrKYmjMKPbOG4vi+bbhY9hxG9gqb0UHQEU6BY389BqfN2erncT3j0GdKnyBb1TbKHFSLtaetlTxS26YWjySxrwghdnm0z1bTX22QRPOJschPbcwwjGoGZ8Rh7NT5uHymEF+fLgq1OSHlypdX4DC3PnrSx+ox9Z9DH1oeRrwCyB43z8bm+22hVqAqiehJIhpLRE/Bz8R/DMNEJrEGLWYvWAQhBLZt3QJzG+6t7kDh24WwmVpf+0QawsiHRgbZorCmmIiWElF/fzqrEighxNOQR02rACQo+wzDdCNmTJ6AjL4DcWzfdhSXtREg0MVxWB04s/4MhLPl2lPJICHnhznQGgNWqDziEEK8JoT4CAC5hErZVEX1qRIoRf0GujYOjGCY7sfgjFiMvmceLp48jCPnS0JtTki4uOMiNFLbj81JPw5qaHkkkQXgVcjrsdZAHux4Ra2LbyeAQwAeBLBL2RiG6UbEG3WYtWAxhNOJz7ZsgtXeepBAV+bImiOw1FhafkDAoHsHIS4zLvhGhTFE9AwRrQXwHIC5ylKleQBWqOmvVqB2CSE+EkLcUcIOj/hpL8MwEczsKblIyeyLwv3bcbmie7n5LLUWXNxxsdXPdFE63PNit89a3hpPA1irCNMlV6MQQlV6fLXO0iyPRbkEIMe17xl+zjBM12ZIRjxG3zMPezf+BYVF1zAkIzvUJgWN85vOQ9JLcFhaBogk9EtA70m9Q2BV2LNKbcRea6gVKFX+QoZhujYJ0TrMuHcR9qx7C1u3bsHSu4ZC186cTFeircKE+lg9pv3ztBBYFL4ocQrJAC4qARFr/Fkzq0qgPIdmDMN0b+ZPn4LfpmfiaP42lFT8EIPSY0NtUsCpL63HjYIbrX5GWsLw5cODbFHY4xrUCMgxCysB/MbXk7QrUMrklntXuRgBEK5MEgzDdC+GZMRh9D3z8MWW93G8+AYGpQ8JtUkB59TaU9BIGjjQ1L0nGSVM+skkSHopRJaFLXlQ8u8JIe74u3DZ29i8CrIgrQXwJGQVfEp5ZRimG5IUo8fUeffBYbNh69atcLSyJqircWT1kVYX5xIIuT/MDYFFYU815IHMHSW5g19fknYFSgjxtBBiBeRUR28BeAFAkmeePoZhuh/3zpqO+OQ0HNm7HVcqTaE2J6BUFVeh6mJVi3bSEIbcPwSxGV3fxekrQohLHnNO64QQx/w5j9pMEm8qQvUygBeauf4YhulmDO0Zj1H3zMO5w/tw8vLtUJsTUI6/exxOZ8s1X1qjFlNemBICiyIOVYlhW0NtJol4ZZi2HvLQ7QV/L8gwTOSTGmvA1Hn3w2YxY+unn8HZRd18QggUvlUIp7WlQCUPSkbmhMwQWBVxBKbkOxHNUkZLr6CxcOELHNXHMMzCOTMRm5CMgvxtuF7dEGpzAsLtE7fRUNXy3vRxctZyRhV+/3rxFmaeB+Ao5Bx8uUTkGcXHM4MM040ZmpmAkXfPQWH+Vpy+WoY+yf1CbVKnc3rdadgtLcu6SzoJw5YMC4FFEUlgRlBCCE2zOve5rld/L8gwTNcgPc6Iu+feB0uDCVs+2w4hup6b7+T7JyHsTe9LG6XF5J9NhqTj0HI1CCE2+tu3eywBZxgmICyaPxdRcQk4tPsz3LhjDrU5nUrFNxWoL20l36AAclblBN+gbkibAkVECUT0RluFpohoABG9zqU3GKb7kt07CSPvmo1TX+3GmasVoTanUzmz8QyczTK2k0TIXpqN6NToEFkVmRDRMlf0t6ItS9X0a3MOSllg9TyAF4loHJRVwZDXRCUCuAjgBX/yKzEM0zXIiDdi8qwFOLzjI2zdtgNzR30v1CZ1GifeOQGnralASXoJU57n0HI/uOjKPqRoS7WaTu0GSSgLcl8A5BETZGEq5oW6DMO4WHzfvVjz7zH4evfnuLXyUfRIMIbapA5z5+odVBZXtmhPG56GjNEZIbAo4plLRFmQBzopAOYA2O2tk+o5KGVlcCGLE8MwngzvnYIRk2bi1IE8nLuh6odx2HPu43MtYs84a7n/CCFeg/wv+iyAcUKIF9X04yAJhmE6RM8EIybNXoj6mmp8uiMv1OZ0Csf/ehxOS1P3njZKiyGLun5i3EBARLMhr6dNA/A0Ec1S048FimGYDkFEWHTfAugNUTiQ9xnKalspiR5B1JfV4/bJpumbdNE63P3M3dB0k9pXASBLCDFISfYwCPLaWq/wvzbDMB1mVL90ZE+chpNf7sS5m5Ht5ju/+XwLIRJOgfFPjQ+RRV2Ci832DwNAW1HiLtSf7rT+AAAgAElEQVTm4ntSCTl/SdnnZLEMw7jplRiF3FkLUVtVju279obanA5x/K/HYTc3Zo8giTDi4RGISooKoVURz6tEtJ2I1hHRDgBvEtE6ADvb66R2BDVXCPG0x37L3PMMw3RbiAjfWnQftDo99u3Yisr6lqXRIwHzHTOuHbzWpE3SS5jyLIeWd5DnhRDzhRArFDdfrlIh4+n2OqkVKFIWViWqXWDFMEz3YsyAnhiWMxUnv9iJ8zcjM9i36LMiaLRNH4tp2WlIG54WIou6BkKIXYBcGaO19rZQWw9qBeRJLQKQ3Gw0xTAMg16JUciZeS+qy29hx94vQm2OX5x45wTsDY3uPV2MDhOenhBCiyIbInpWyTg0Vmnarew/o6a/2jmo14UQrykVdt/iOSiGYZqj0RC+tWgxJK0O+du24k4rJdLDGVuDDcW7i5u0Oe1ODF82PEQWdQmOQs445KqomwdgA1RmOFfr4ktptu93+nSGYbou4wb3wuBxd+HEFztQVBpZWdAubr8ISds0Q3mfu/ogKpmDIzqAaJbcYbXi1ituq4MnagWqUonkG6tU1m2ZA4RhmG5Pn6Ro5MxYgMpb17Bz38FQm+MTJ947AZvHqE8fp8f4lRxa3kESPXc8it2qqs2idg7qacijpqcBJPAcFMMwraHREBZ/azE0Ggm7t21FrTky3HwOqwNFnxU1aXPanBi6eGiILOoyDGy+1knZV7VQ11tFXU+KlU0Q0SwhRJuJ/ohoPID1AFwr9vKEEM8T0XKlbbwQ4lUfrs0wTIQwYUhfDBwzEcf3b0PR7VqM75ccapO8cjn/Moiazlxkzc2CPkYfIou6DGsArFeqsVcDyIKccPwhNZ3VBkkUQM4+Ox7ABOW1PZKFEAOFEBMAPAVgtSJOEELkAagmojlqrs0wTGTRLyUGE2bci7Jrl7Hnq6OhNkcVJz842dK99yS79zqKEOKOEGIegFchB0isVCtOAEBqyjQT0ctCiBf8MZCIlgshNhDRKwDWCiGOKuLUYhRFRCsBrAQArVY7YefOdhcZRzR1dXWIjY0NtRkBge8tcums+yu5cRvfffwRLHvoUfxg5ZPQhEFYVVv3JhwCXyz6As6GxuSwGqMGUzZNgUYfGdngZs6caRJCxITajs5GrYtvPBFth0fkhRDiB946EdFKIcQaZTex2cfNIwOhHLsGAIxGo5gxY4ZK8yKP/Px8dNX743uLXDrr/i6U1mHAyBx8cfAwfvnaHzC6d/P//sGnrXu78sUVHMABOKEIFAEjlo3ArHmqEm4zbUBECQBeBvCKEOJyK58PAPAc5CwTrYZ8qhWo5/20cS4UwYHsfwx/ZzTDMB2mf0o0xk+fjw1/+E/sPXQco3tPD7VJbXLqw1NNcu/pY/UY971xIbSoa6BUzn0BHajKrkqghBCFvhpHRM1/Mh1G4ygqC16SBDIME7loJQ0WLV6CDX/4T2zfuglPLboHRp3kvWOQEULg1IenmgQ9k4bQb3q/0BnVhehoVXa1QRJPEdEFIioiogIiOqyiWzI81ksJITYAyHIFRyjBEgzDdFHuGj0E/bLH4vj+HbhYVhdqc1rlVuEt2OobgyNIIox8ZGSXq/tEROOJaLkrWE1pW05Ec4joOV/b/MGfquxq/wpzlCJTrwKYDaDdBH+KMcVCiFXN2l4VQuR5zEsxDNNF6Z8ag3HT5uPahdP44ujpUJvTKqfXnYbd0uje0xq1GPudse30iFhWeQwSslqLqlbbFkyj1QqUq7xGAeQou9mBMYdhmK6CTtLgvsVLAACfb9kMi90RYotacuK9E03ce/pYPXpN7BU6g/xHq3i3XNtK1wfK+yNElKUMEooB5KJxTqgY8tIhtW1BQ61AvQK456KqofgUGYZh2uOe8cPRe9AIFO7bhkvl9aE2pwllZ8tgKje59zU6DcZ8e0yLBbsRgl0IkeOxeXqpBipbJRGtVuIDWouqVtsWNNQKVIXrjRDiTbQs38swDNOCAakxGDttPq6cO46vTpwPtTlNOLvxLJy2xrVPkk7CmL8bE0KLAspFIUQ1gCOQvWCtRVWrbfOZ5nWgvJV6d+HTCKqdfYZhmBYYtBIWKG6+Tzdtgs3h9NIjeBz76zEIZ6N/LyY9Bukj0kNoUcDwDGpLhCw6rUVVq23zB780pN0wcyUs8BUAc4goy9Xsu20Mw3RXZuSOQc8BQ1C4bzsulz+PwRlxoTYJ1SXVuFPSGEymNWox7smuufZJyeTznEcE9RoAaNaW50ubWlrREJ/0o12BUlKjryCiZ4UQr/lyYoZhGADISovBmKnzsf3dP+DQmWIMzgi9G+3sR2ebjJ4AYNSjo0JkTeDxSCuX10pba8e12+bDdTukIWpdfDsB2W9IRC95lO9lGIZpF6NOwoJFSyCEwJZNn8AeBm6+Y38+BuFoFKikgUlIGpAUQou6JkT0kvI2RdEO96amv1qBcq1nWg1ZgXkOimEY1cycPB7pvQfg6L7tuFJp8t4hgNTdrkP52XL3vi5ahwkrJ4TQoi7NOuV1rfLec/OK6pLvyqiJlHK9qlcCMwzDDM6Iw5hp9+Li8UMoOF8SUlvObzoP4bH4yelwYsRDI0JoUdfFlSZPySBRCDkC3LV5Ra1ArYY8inIt/lKT6ohhGAaA7Oabd99iOJ0ObN60GU6nqorfAaHw7UIIe+P1e4zpgdiMrltCJRwgonVKRYw3AbylvHrFWxTfS0KIFyFnJb8DYFWELmJjGCbEzJs6GS/37IMj+Z/jatVP0C8l+OWLzNVm3Dxy072vj9Vjwip27wWBSiHECl87ectm7uk/FOAQc4Zh/GRQRizGTJ2PvR/9FYVF19AvZWjQbfhm6zdN9h1WB7KXZgfdjm7IESJ6Bk1rCn7krVO7Lj6PMhs5kF18syGvSPa5/AbDMN2baL0WsxcsgsNuw6bNW6Cmmndnc+wvx+C0N0YR9p3WF8ZEY9Dt6IasApCKxrRLA9V0alegiGgAERVAHj1tgOzm28Vh5gzD+MOCWVORmNYTh/M/x7WqhqBe29HgQMnexgANfZweE55i916QyBNCvCCEeM21qenkzcX3MoDZHvU7dgF4k4jWAnioA8YyDNMNGZwRh9H3zMX+T97Fgjkzcero10G7duXhyib7TpsTQ+4fErTrd3PGK0ESni6+H3jr5E2gqtooLlXVShvDMEy7xBq0mL1gMfZ9/A7KKypgtTuh1wanOOCt7beauPcGLRgEXbQuKNdm8Lw/nbx9M9oSIhYohmH8YuHcGZC0OtTdqURRaW1QrumwOlB1qPGxpY/XY9z3u2buvXDCI2PEQwBWNNu84m0EtaqVCooEYACAF32wk2EYBgAwtEc8YhKSUFtZjqMXbmJEZkLAr3lp96UmhQmFQ2DgXFXz9EzH8IwE90RVhIy3ZLEdrgPCMAzjSZxRh6SUNNRUlOLzLZ9gcc7PkRBgV9vxd467c++RhjB8+XBIeimg12SaZpLwbCei1wF4nYMKjvOXYRjGg+TEBOj0Rny9bSNO3whs5jSnw4lzn5xz7+tidBj7XQ5EDjGqKvOyQDEME3SiDVrEJaei+FQBdh86HtA1UVe/vNqkcq5Gq0G/qf0Cdj1GFR138TEMwwQCrYaQnJqO6tKbyN+yHk/Mnxyw1EfH3z3ujt4jiTDqsVEgDSfFCQYe62ibNEOOY/CKKoEioichZ5OoEkK8SERrhRC8DophGL/Iz89H4ZUqPL5iGQ7v/Bgnr/wiIAIlhMDptafd+1qjFmO/ze69IDK7I53VuvjmCiGe9tjnMHOGYTpEds943LVgGWoqSrH1820w2xydfo2bR27C3mB37xviDOg5oWenX4dpHSHEnbY2Nf3VChQR0VIAicorwzBMhzDqJCxadD9iE5Lx1ecb8c3tzl8TdfL9k43uPS1h7PfGgisyRA6qBEpJkz4Qsu8wudloimEYxi/G9kvFhDnfwumDu/HV6Uudem4hBI799Zh7nyTCmCfGdOo1mMCiSqCIaKyS4O9pIcRbgTaKYZjuQd/kaMxavAIOuw2ff7Ie5XWWTjt3+dlyWGoaz6dP0SN1WGqnnZ9RDxH196ef6jkoItpBRK9zJnOGYToLIsLcKbnoO3Q0Dm3fiNPXO29N1IkPTrgX52qNWvS8j+eeQsgrRBTnaye1Lr7XhBDzALwKWayKfL0QwzBMa4zoFY9J9y7DzUvfYPveA51WDr7wT03L1qXPTu+U8zJ+UQ3gqDLIeckjR1+7qHXxxRPRUwBWA8gF8IL/djIMwzQSb9Rh0QPLodUbsHfLOlyqqO/wOasuVcFUanLvpwxJgTGDCxOGkJcBuAY5ayBriVfULtRdD2C1MopiGIbpVCYO7YMxU+fj6J6tOFp8GwPTYjt0vlNrT0EoIzFdtA7jV46HCSYvvZgAMhvN1tJCRU1BbxV1XcOwQgC5rqGZ2uEZwzCMGgamxeCe+x6Eub4WWzZtgslq996pHY68fsT93ulwYsSKER01kekYfq2l9ebi80yVvq7ZxjAM0yloJQ0W3TsHyT164+C2DTh70/81UbU3a1Fzrca933NCT8SkBSaNEqMav9bStitQHinSLwohCl0bOJMEwzCdzOjeSZg4bymKCr/C3iOnvXdogzPrz7jde/pYPSasnNBZJjJ+4u9aWrVh5q942WcYhukQaXEGLFj6MIgI2z9ei9s1Zr/Oc+gPh9zvHTYHsh/I7iwTmQ7gz1pab3NQA4hoHYCHiGi7shZqB4CkjhrLMAzTnBkTsjFk/BQc3vERTl7z3VHTUNmAqouN/frP6A9DvKEzTWT8gIj6E9HLio68TkTxavp5c/FdUoZmLwkh5gsh5rm2TrGaYRjGgyEZcbhrwTJUld7Als93wu5weu/kwZmNHu69OD3GPzU+EGYyvrMTwCEAKwDsUjavqI3iS/GM4OMoPoZhAoFRJ+GBJUsQFZeA/Z+ux8Uy39ZEHfp9o3vPaXdi8MLBnW0i4x+7hBAfKZnMNwA44rUHvK+D8oziYxiGCTjjBqRjwqxFOPjZOhw6X4KhPUaq6mets6LsTJl7f/B9g6GL0gXKTMY3sojodeU9Achx7QshftBWp3YFyiOKTwghjhHRAAArwYLFMEyA6JMcjdnfeghfbHoPmzaux5JJQxFn9C405zada+re+z6798KIVcqrgCxQqlAbxec6+RsA8qAiio+IxhPRciJa7tG2nIjmENFzag1kGKb7sXDG3eg1MBtfb9uoek3Uwd8ebLI/YLaqquJMcBCQdWQ1gOcAVCgxDu3WWFErUClKFnMSQuwCoCbl8CrF15hFRFkuoRJC5AGoJqI5Kq/NMEw3Y3imnED2WtFpfL73oNfj7RY7bhXekncIGPHgCEg6KcBWMj7gV5CE2lx8qyGr30pl/3B7BxPRSgBHiChLCPGq0rYKja7BYgDjIY/GmvdbCQBarRb5+fkqzYs86urquuz98b1FLuF0f0umjsXm1Tp8/dGb2NnHCJ3U9u/psn1l7tIaklGCGCta3Ec43Vs3ZJcQ4iPl/Qa1AxRVAiWE2KWUSc4ioix4j8AYqLyuI6LVAJ4HkNjsmJRWrrMGcqZbGI1GMWPGDDXmRST5+fnoqvfH9xa5hNP9XSitxcgpc7Bvbz5++KvfYu64fm0e+/Yv33a/10frsfhHi0GaplMd4XRv3ZDOD5JwQUSHIY92KpUmAWC3l24XhRDVRHQE8qioGkCymusxDMMMSI3F1PsexLG9n+OTTZsxb9SPoNe2HEU57U5cP3gdgFzWffTjo1uIEyNDRK8IIZ5X3i+H/Fwe7+HpUtXmB6u8H9IStS6+XUKIF30472E0ilEi5JsrRuMoKguyT5JhGKZVJA3hgfsX4N3XeuLLT9ejaOXfYURmQovjLu68CKddXtCrNWox5ttjgm1qRKC41bKU9+6YACVGYA6U57O3NiWOwCe8BUO0hdogifEeKSpe9xiqtWXMBshZa+co+2s8AiZcbT7fJMMw3YsxfZORO+8BnD/yBfYePdfqMQf/uzGIwphoRI+xPYJlXjihJaICj22l54fK1EyxR1Oux74rJkBtm2oUWw4329aqTXWkdgT1fLN9rzWZPYaCea20MQzDeCU5Ro/7lz+Cne//H7Zu/BCPzhqHxGi9+3PhFLi89zIAQKPTYNz3x0GZL+9u2IUQOe18nqWMglz7rcUEqG1TTWs2KWL5CoA2555cqB1BTYDsQ1yhLN71xd3HMAzjN7NyR2HQmEk4tH0jTl2rbvJZyf4SOG2ye0+j1WD046NDYWJY04ZbrrWYALVtHUIIUez9KBm1AuVXNUSGYZiOMiQjDncvfBAVN69i0/ZdEKLRgXPgtQPu9/G945Ey2Kcf+N2FSiVBwnLI0yzjIccJNI8JUNvWIRT3nqo/lFqB8qsaIsMwTEfRazVYvmwpjNGxyN+8DlcqTQAAIQSK8+Qf45JR4sKEbSCEOKqMoJLRGPTQIiZAbZsv125lDuoC5EW6qrIJqV0HtYKInoWP1RAZhmE6gwkDe2DczPtQkLcJh7+5jn53DcGNwzfgsDjkAwQw8mF1SWW7K57rTJX9FjEBatt8YHazc6nJQuRG7QjKr2qIDMMwnUFmYhTmPvAwbBYzNq5fB7PNgS9e/cL9eVp2GuJ7qwoMY4KIUl7Dvfna31s9qKWucEAiGusxXBvrr8EMwzD+sGj2VPToNxhfbduI87dqcXHbRQCANlqLCU+ze68r4m0EtUoIUaO8Xw9gOYC5AN4MqFUMwzDNGJ6ZgMkLlqHk7DF8/rd82OptAADhEBi+fHiIrWMCgTeBIgBQ6kDdEUJcFkJUA/BrVTDDMIy/ROu1WLriEWgkLUr+8KW7vdfEXohOiQ6hZYw3iOhJInrDVY2diFTVFPQmUMVE9AzkOlCeZd6bL95iGIYJOFNGZmHE5JlIuioXMNTF6jh6LzLwa6lSuwKlnPASgFeFEBsB92iqeWYJhmGYgNM/JQYzJz8APeRsEk6bE0O/NTTEVjEq8GupktcoPiHERqVIoWv/kkcpeIZhmKCh0RCyixNBStXwjHv6whBnCLFVjDeEECsgl2HyaamS2lx8DMMwIUcIgardJQAACyywTUsLsUWMGogoXgjxmsd+fyHEZW/9VK+DYhiGCTUFbxTAescCACAQdpTkw2S1h9gqRgWveNlvFRYohmEigsqLldj+j9vd+9fiS/HVzg04c6OmnV5MKCGiAUS0DsBDSsmm7US0A0CSmv6qBMrfEEGGYZjOwGl34sNvfehObaSL1cEwvz9KrxZj84780BrHtIkSs7ACwEtCiPnKNk8IMU9Nf85mzjBM2LPnX/eg/Fy5e1+j0WDRz1dAb4zGjk8+xK075hBax3jDc/7JFzibOcMwYc3VA1dx4LUDEA65zAZJhJEPj8TE7D4YO/1eHMv/FEcu3gixlUx7ENFTRHSBiIpcKfPU9FMlUP6GCDIMw3QES40Ff1v8N3dRQgDQGrUY+92xyIg3Yt4Dj8DSYMLadRtgdzjbORMTYuYIIQYBeBVyhvNdXo4H4MMclGc2cyJKIKLXOWkswzCB5OPvfIyGygb3vjZKi+xl2eg9uTcA4IF7ZyGtV398+dkGXCyrD5WZjHdc00IFAFaiWRmOtlDr4sshorVE9JKS3fwFyHVFVvlsJsMwjApOfnASRVuKAKWALkmExH6JWLR6kfuY4ZkJmHzvMhSfPIydB4+FyFJGBa8AgJLkoRoqsxGpFagkIcRDANZBFqXxyoV8ru/BMAzjjeqSamz63iY47Y1uO120Do99/hi0xsb8AkadhAcfeQyk0WDTug9QY7aFwlymDZQwc9eoyUUxOnkdFBHRk8pFUiCXAO4PThrLMEwn43Q48cF9HzRWy4UsTsvXLkdi/5aPnGljhyA7dxoO7fgIp65ygHGY8TKABwFUEtEzypqo5QDmqOnsS5BEFWS33loAD0Ge7Frnj8UMwzBtsfdXe1F+tjGkXBetw6R/mITBCwa3enzf5GhMX7QCNRWlWL/pUwghgmUq450qIcQlyDUEHwbwvBDiB2qr6/pS8n2jEKJQ2Y4KIVYIIXb7aTTDMEwLrh+6jv2/3g/hlEVG0kvoOb4nZv77zDb7EBEeXroEMQlJ2LN5La5XN7R5LBN0qgBAqSN4WBEr1aiN4vMrhp1hGEYt1jor3lvwnnu9EwAYEgx46OOHoJHaf1SNHZCKnDnfwqmvduPAaa6nGkasIqLDyjzUQ673nboOCn7GsDMMw6hl42MbYa5szAihjdLi0U8fRXSq92q58UYdlqx4DA67Des+/Busdl4TFQ4IIZKFELlCiJxm73PV9FcrUH7FsDMMw6jh1IenULS1yL2vi9Zh3mvz0Cu3l+pzLJw+CX2GjsKBz9bj/C1OINsVUCtQHwBNYthfCJhFDMN0K2qu1eDjb3/snnfSRmkx+L7ByPlhjk/nGZgWi3sWPoibl77Bp3u+DISpTJBRK1A/IqI4ABBCvOlZYZdhGMZfhFPgndnvwGmVXXKkIcT1jMOSvywBEfl0LklDePTRR6DVG7Bl3fuoNlkDYTITRNRW1K0GcJSI8pT3EEK8GDCrGIbpFuz6xS5UfFPh3tdGafHYtsegi9b5db5JQ/tgzNT5OLpnK44W38askX06y1QmBKgdQb0MYB7kIIk1AFYHzCKGYboF1w9fx4FXD7j3tdFaLH1vKVIGp/h9zrQ4A+5d+gjM9bX427qNvCYqTFASO/iMWoGaDTl30koljl1VmgqGYZjWsJlseGf2O+55J120DhNWTsCwJcM6fO7l989Dco/e2Lt1HUoqTB0+H9MpvOKaJvIFLljIMEzQ+XDph7DWynNEGp0GaSPSMO81VUVWvZKdmYC77l2GosKvsKfgdKeck+kwrmmi15Wk4y+p6cQFCxmGCSrH3zmO4u3F7n19rB6PbHkEGq3qxDbtYtBKWPHo4yAirPvgXZhtDu+dmEDj1zQRFyxkGCZo1FyvwabvbXLva6O0eGTLI4jNiO3U68ycMBxDxk/B19s/wtkbXHQhDPBrmkhtqqOxngULO2AkwzDdFOEUeHvK2+5URroYHWb++0z0ndK306/VJzkaMxevQFXpDazfvK3Tz8/4jF/TRKrnoIhoB1fRZRjGXz7/6ee4UyKPZjQGDfrP7I+7fn5XwK736IpliIpLwLaP/4ayWkvArsOowq9pIrUuvteEEC7/4VwiKvLWh2EYxkXJvhIc/mNjftDYjFgs+2CZz4txfWHcgHTkzFqEk1/swNfnrgTsOox3/J0mUuviiyeipyBPbOWCUx0xDKMSq0nOUu4q3a6L1uHxzx+HIc4Q0OvGGrR44OHHYbdZ8f4HH4BXRIUOInrSc5qIiBLUeOTUuvg2AKgQQsxT6kBt7LjJDMN0B96d8y7sJjsAWZwWvbUIacPTgnLtRbOmoNfAbHy8+lX8+Cc/5YW7oSOHiNYqIebxkAc5awCsaq+TWhffPCHER659NauCiaiKiI4Q0SsebcuJaA4RPafmugzDRDYHf3cQ1766BgCQoiSMfmI0Rj0yKmjXz0qNwT33PQhLgwkNJhMOXKzw3okJBElCiIcgV2FfBWC8kny83RBL1QsPFDffk0rhqfUqujwohJgghHhe6b8cAIQQeQCqiUhVTXqGYSKTyguV2P6z7QAAkgipg1Ox4PcLgmqDRkN4/LFHASJUVVXi0KVKnL3JpThCABHRk5DLNaUAyFIGOontdfKaLJaIZkNRPMhe5Hkqy/YmElGWEMK1Ii8XwFrlfbFyvrxm11qp3AC0Wi3y8/NVXCYyqaur67L3x/cWuXTW/TmdThxcdhBQ6gZqjBoM+OcB2H9gf4fP7StRToHExERUVVbi9v4PcdI8Cdei9dBJgQvQCCeIKBGAa0CQ22zQUA15NPOqL21+8DzkZ/4aZX8t5KC7N9rr1K5AEVGlcqJfCyGOEdHLPtSUTwZQSUSrhRCr0FIpW2SEFEKscd2A0WgUM2bMUHmpyCM/Px9d9f743iKXzrq/9Q+th63aBkCpjLv5UQyYNaDD5/WXHv0GwdxwEr/7r9fw09+vQ9bgvnhkYl/EGf3Lmh5hrADk5ysR5SoDgUqlLY+IshSPVqKaNsUL5isvA3hKCOE5fF3hrZM3F59rOPYiEc0CkKDWGiHEGiFENWR3nkuBk9X2ZxgmMjn70VmcWXcGgJyhfOqLU0MqTgAQa9SjT99+0OoNePtff4jyiipsPn4DNkfXLw2vPItdI5csyJ6rXMieLKDRo6W2zR+qARzp1Fx8QogNSvz6Ssgx7LlqQgOJaKVrzgmAa1byMBpHUVkAdqoxkGGYyKG+vB4bHt4AANDoNehzdx9M/cXUEFsFfLl/H379X7/Hd/7l96i8fR3v/vpnuFVlwvbTt7pKZJ+WiAo8tpXNDyCiLACVyrRLax4ttW3+ENBcfHeUSro5ygUe9tJlHTwCIRSh2wB5YszV5s8wkWGYMEUIgT/f82c4bfKoJDolGivWrwBpQj/Xo9dqkBilw5DRuVj69/+CcwX7sfVPv0HR7Tp8VdwlIvvsQogcj21NK8csV6ZbgNY9Wmrb/MGvXHxqK+q6UU7e7kJdxbXnEqA8j3Z/J9hUc+TNI4AAYnvEIiYjBrE9YhGbEQut0edbZRjGB3Y+uxMV5+WHvTZai8c+ewzGRGOIrWpEKxFmDUmH3bkCN4rPIX/D28jMGgrMWYKUGAOG9vC5XFHEQETLPYIe5qB1j1aiyjZ/mCuEeMjDtacqF1+XempfP3wdW1duhdaohUanAQgQdgG7xQ5JJ8GYZER0WjTiesQhoW8CEvolNApZRqz7vdbQpf5ZGCbgXDlwBV/911cA5KCI+/5wH3qM7RFiq1oyIjMBpTUWOJ5+EbdKirDuf36JtN5Z2CkREqN1yIgPH0HtLBRBeoWIXlSanhdCbCCi55p7tNS2+WeG77n4utSTeOezsrjbzXbA3PQzu8OOupt1qLtZh9ITpXIjAZJegpFsXfoAAA+rSURBVEanAWkITpsTDosDkkEWs5i0GMT1lMUsvm+8ezTmKWqSXgryXQYfIQQcVofqraKgAufunGvabml5nK3BBnuDHXazvAmngD5OD0OcAfo4PXTROnmL0jW+j9ZBG6Vtsu/6XDJIAc3txrSOtd6K9+a/BwCQjBKGPzgcY78bvjmlpw9JQ3mdBd/+59/ht3+/HH/+1Y/wsz9sxOZjEh6Z1BexXewHqiIqA1tpb+HRUtvmhw0riOhZ+JiLj8J1gtBoNAqz2ez9QA9KT5fi9ZGvB8YgAiSdLGaAXDrAbrZD0kvQGrSQDBK0Ri20Rq38wIyRH5r6WL28xelhTDBCHys/eC9dvYThY4e3+qBt/jCW9C0fvELI17eZbO7N3tB032aywdbQdN9aa4WlxiK/1llgq2t6rL3BDpvZ5hYUp8Mpr2UhebElEclzCgT5vWKXcGU6E4DD4YCkkeTJZ4Emr8IpoDopmgbQaDSABo3XVf4WEGhyTpedGp0Gkl6S/x4GWci0RvlVH6OHLlZ+NcQZQBLBaXfC6XDCaXdC2IX7vau9SZvDierKasTFxEE4lHbXMU7lHA75vXAICLtsm3AKCAhIesn9nTDEGWQhjtfDGG+EIdEAQ7wB+hj5+6KLUez1fI3Vu9/ronXQSB0r8Of64WFvsLv/9gf2HsC4UeMavwttvFpqLbDUWGCptqBkfwlqr9cCGiB1SCpWFa4KS5e6Zwi9yWrHB19fwfkzp/D7f3gEPfoPxo9+8y76pCVg+YTe0HXw3zbYEJFJCBETajs6m/D7FnWA9BHpAMn5vpw2JxzWTqykKeD+5e+JwyKPDnzB9YC/qL3Y+JAngKA87EXjg81pdwJCjoiSdJL7oSLsQn6AS/Lor8VEtJBF1PNcHcqWKWR3qVB5EjvsHbiYglNe8OlTF5sTTpsTtnpbx6/fBrWoDdi53cKvfEc8vxeA8t1wyH9P0pAsyAYJOqPyo0YRMo1OA7vJDqvJKo9SLfbGHx32RjF1Xc/1I0A4BY5qjsp/b4gmPwRkA9o2XR+jx2OfPxaW4tScaL0Wi8dkYp3NgUefewV/+fcfY8Pv/hUPP/MSdp65jYWjeobaxC4BEa1t6zMl9VG7hP83yUe+s/c7qL5UDVOFCfW361F7oxZ1t+pgKjOhobIB5jtmWOusIA3J7j2lzLRwCDhsvouNPwincF9TLU6rE05rs4e1Hw9wJszxHGl6O9Qp3D+QrDXWDl0PzsZRsC/fSxfaKC2Wr12OxP7tZq4JK9LjjZidnQGbYx7mPf732PHeH5A5cBho6XeQHKPH5Cx/I6oZD6ogRwF+CDlgzicffJcTqH5T+6Hf1H7tHiOEgLXOClO5CQ0VDTBVmNzv60sVUbtZh/qyejRUKKJWKz8A3KJGcI9wXO4ef/5jhwOkJWi0Gmg0Grcbr8XXqBVXXZPNIRpHchrFHarVyJukgUYnby43qaST5Pd6DbR62Y0Jkkekrl/7dou9xbyV0+bhgrM75ZGERI0jSQ/7W9yHaxCgjCzlm1dGKK7jlba2sNvs0Gq1rbovm49aXfuucwungEaraWqvpqWN7tGzhwsx0JAkfwcEBLR6bYt/O8+/s9Mhj1Ld7lS9hLt+dhcGLxgccDs7m+ye8SittcD5+I9w89J5bF7zCnr0GwyiKUiJ0WNwRteN7AsGrrkmpVzTWwAuAlgthLispn+XmoMKNDaTDaZyE0wVirCVm2CuNsNuaZzot9XZ5Lkdkw22emVex6T47pVjHBYHTLUmSJDcrkjXA9f98JLI/QBrTTBcD0CXMDpsDhDJLh+tQX7gu+bEmgQVxOhgiDXI8xnxeve8hvuYKI9AhCid+wHkfhjpmr53f6aT3G7GYKYDEk7RUtCai1wbnwFwi6jrAe1tO1p4FBMnT/R6nPt8ihC5bTW3Pa/T5qtr7rDOAmudFbY6G6wmqzzvaJLnDO1mOxzmxvsUDuGeh2vyHVDmtFzzooY4AwwJ8tyXLlqH4qvFGDluZIu50BZzo0ZtWKxv8oW2vpdOp8DHhddRdL0Mv/+Hh1Fdfhv/8Pv1yOzbHyty+iA9AiL7ImUOiogSIK+BSuqWLr5AoovWyeHpfVVnfGqT1v6zCKcyaW22t7rZGmzQSJqmkWwegiLpun5EYXNIQ/K/QVRwcqp9U/sN0kem+9WXNOR+wIcrDfkNGDUjeOUwwgGNhrBwVE980GDD9/7t//DbHy/H2//6A/z0d+uw+fgNPDKxL2K6WGRfsFFqQD0E4EEARxGohbpM4CANuUc9DMMEjyi9hEVjemKd1Y6/++ffYfUL38P7rzyD7/7b/2HL8RtYPqE3tBEW2RcOKDlcV0FOTrteCDHPl/78L84wDAMgPc6IucN7YPDYyVjyw1/g9ME92PbX3+HmHTPyzt4OtXmRimsNVi6AV4nosJIr8LCazvxTnWEYRmFojziU1pohFj2KGxfPIe9vb6DngKHAjIVIiTUgtz8XZPAFIUSHBkEsUAzDMB5MGZiKsloLlv79L3H7ygV8+F8vIq1XP3xJI5AUrceg9NhQm9htYBcfwzCMB66gidSEGHznX/4XMfFJePvffoSaygpsP30LZbWWUJvYbWCBYhiGaYZRJ2HRmEykpKXje//2R9TXVOEv//FjmBrM2Hz8BkzWTsiUwniFBYphGKYVUmMNmDc8A70Hj8DDP38Jl04dwUd//E/cMVmx9fhNOFRk+2A6Bs9BMQzDtMHgjDhMHGABsBA3is9h14er0StrKKYsfgz/v717C43jvuI4/jutK18knEWX2EkvilcBJ7VJQFKSNvhxhWNoQilK+tJbGmpDHtoUgpTmJQkppXZL+xBwkR4MzYOhtaG0FEortRQcCm0i06SBJmmyTlMq52LLVuNcKgf/87D/qafr1c7I3tHMf/T9gGBH4509x6Ods/+Z/56Z/fsb2r2jeLcUKRMKFAC0cftQn956+7/a87UHdPLES/rFT76nLYPXS7pN/T1dGhlkZl9WOMUHAG2Yme7YuVV9Pev1pYd+qIGPD+qnj39Tp0/+S8f+cUr1t87lHWJpUaAAIEE0aWLzVZv19ccO6sKFCzr06P16/9139JvnX9epc8zsywIFCgBS6OtZr907turqT1ynrzz8Y73+z5d1+AcP6f2lD/Srv87rvU7efw6SKFAAkNr1V/fo1m292j66S3d9Y1J/e+p3mjl8UIvvndevn5tnZl+HMUkCAFbgs9XGpAn3ha9qvv6CfvvkE7rmuu3SrjH94YU3NfbpLXmHWBqMoABgBeKTJsa/9Zg+dcPNOnxgQvMnXtTz/17U8dfO5B1iaVCgAGCF1q9rTJro3rRR9z7yhDZs6tahR+7XucUFHXvplF499U7eIZYCBQoALkNvd5f27NyqSv8W3fvoQf3n9Jt68rsP6Pz5Jd15x9iq3VW6zChQAHCZqgM9+ky1T4M33KR7vv24Xn72z/rl1PfzDqs0mCQBAFfgtm29jQ7ntc9rvv6i/nj0kK4drKqv55N5hxY8RlAAcAXMTLt3bFV/T5c+d9+D2j66SydfO6HFxcW8QwseBQoArlDXuo/ozpuv1cYNH9OXv/Mjrd+wUUtLS3mHFTwKFAB0QGVTl/bsvEbdm6/S0I03aWBgIO+QgkeBAoAO2dbfrduH+mVmeYdSChQoAOigW7f1amPXR/MOoxSYxQcAHfaXPx3LO4RSYAQFACgkChQAoJAoUACAQqJAAQAKiQIFACgkChQAoJAoUACAQqJAAQAKKfMCZWb7Y4/HzaxmZhNZvy4AoCHUY2+mBcrMapKq/vG4JDnnZiWd9esAABkK+dibWasjM6tKqsd+dYukn/nHdUnDkmabnrNX0t7Y8rtZxVcA6yR9kHcQGSG3cJU5vzLntsnMnoktTzvnpv3jxGNvUWXZi6/qnJuNdfWtNK3va36C/w+dliQze8Y5N5phfLkqc37kFq4y57eGc0s89hZVJqf4zKzmh5NxZyX1ZvF6AIBlBXvszWoEteDPc1YkVc1sWNLTuljJq5JmMnptAMBFwR57MxlBOeeO+xFUr/x/jHPuqBrFquaXk86BTiesD12Z8yO3cJU5vzWZ22UcewvDnHN5xwAAwCX4oi4AoJAoUACAQqJAAQAKqRAFKqkNR6htOqRUudXMLJhZNc3a5WdmFb9+PN7yKhQp912tjLnF/l1wuUmp9t0ZM5sLMb8UuQ1H77vVjq3Tci9QSW04Qm7TkSb2kGbUNEuR3z2Sev0soqhTSBBS/F0OSxrz64d955QgpH1PxVuVhSRlfnc750acc5OrG92VSZnbvtjMveD2X1zuBUqNNhxRS6SoDcdK1hdZyLGn0TY/51y83UpVgbRX8ZJyO+6cmzSziqS6c67evIECS/y7bNGqLCRp3neVQA/ebXPzHwLnzKzqnDsQ2N/lJYpQoJLacATbpkNhx55Gqvz8gWAhsDdL2n03qsY39UOSJrdqYPsrLk1+vWo0FJhahXg6KSm3If+zYGZT/gNUsIpQoJLacATbpkNhx55G2vzGnXP7sg6mw1Ll5k+1VAI73982t2ValYUkcd/50f1ZNU6TlWbfea/43OYUa74doiIUqKQ2HMG26VDYsaeRmJ+ZjTvnDvjHwVw/VEJuZrY/dk0ttA8iSfttwV+EH9fFVmUhSdp3e2NF6fRqBtYBaY6XkYrCG93/n9wL1HJtOKKZbSG36UjKzT8elzQa2Kc4Scn5+d/v97Ol5vKLdOVS7LspSfWo52TsWlvhpXjPXdKqLCQp9t3PFZtgEE3iCUHK42Ultj6Yv8tWaHUEACik3EdQAAC0QoECABQSBQoAUEgUKABAIVGgAACFRIECABQSBQql4juonzGzI7Gfjn3RdLn+bb6DdMvO2M3rAu0BB6w6vgeFUvG9x37vnBvJaPtHnHN3570NYC1gBIU1wzfPPBI1CG2xHI249vpRz4xvaTTn109IqkVNOM2sGtvGXU2jpP9tOz6CarGNI1FDTzObCLCtEJAZRlAoFX+wP6FGOxtJknNuX9Q3L2r90mJ5Qo3bZhz1BWtK0n7n3JgvLjPOuVkzm3HOjfnnRL3QRtToi/ZFfwuO5m0PR+v8cnwbNUnDzrkD8d8DkNblHQCQgXqL7ukjahSd5ZaHJA2Z2S262GAzut1Eu4ais865s2bW7rWW5YvevlixA+Bxig9rxStq3LtpueU5NUZJkyu8y2qrbtHN207ytKRJScE0LQVWAwUKZTTsr+3M+J/olh8j0XWmFsvTksaia0ftNu6fs+xMvOZtp9jGtMK+QSCQCa5BATnz16hGQ781AtBpXIMCcuTvAzYW4B2HgcwxggIAFBLXoAAAhUSBAgAUEgUKAFBIFCgAQCFRoAAAhfQhIJLEWUwo9o4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sensitivity  + upper limit plot \n",
    "import h5py, numpy\n",
    "import pylab\n",
    "from pycbc.sensitivity import volume_montecarlo\n",
    "from pycbc.conversions import mchirp_from_mass1_mass2\n",
    "from pycbc.sensitivity import volume_to_distance_with_errors\n",
    "\n",
    "f = h5py.File('./allinj10.hdf', 'r')\n",
    "mc = mchirp_from_mass1_mass2(f['injections/mass1'][:], f['injections/mass2'][:])\n",
    "ecc = f['injections/optimal_snr_2'][:]\n",
    "foundf = f['found_after_vetoes/injection_index'][:]\n",
    "missedf = f['missed/after_vetoes'][:]\n",
    "dist = f['injections/distance'][:]\n",
    "ifar = f['found_after_vetoes/ifar'][:]\n",
    "\n",
    "time = f.attrs['foreground_time']\n",
    "\n",
    "minifar = 100\n",
    "missed = numpy.concatenate([missedf, foundf[ifar < minifar]])\n",
    "found = foundf[ifar >= minifar]\n",
    "\n",
    "ewidth = 0.05\n",
    "ec = numpy.arange(0, ecc.max(), ewidth)\n",
    "\n",
    "vs = []\n",
    "ves = []\n",
    "for e in ec:\n",
    "    l = numpy.where((ecc > e) & (ecc < e + ewidth))[0]\n",
    "    fl = numpy.intersect1d(l, found)\n",
    "    ml = numpy.intersect1d(l, missed)\n",
    "\n",
    "    v, ve = volume_montecarlo(dist[fl], dist[ml], mc[fl], mc[ml],\n",
    "                              'chirp_distance', 'uniform', 'chirp_distance')\n",
    "    vs.append(v)\n",
    "    ves.append(ve)\n",
    "    \n",
    "vs = numpy.array(vs)\n",
    "ves = numpy.array(ves)\n",
    "d, dlow, dhigh = volume_to_distance_with_errors(vs, ves)\n",
    "\n",
    "pylab.rc('text', usetex=True)\n",
    "\n",
    "pylab.figure()\n",
    "pylab.fill_between(ec, d-dlow, d+dhigh, alpha=0.5)\n",
    "pylab.errorbar(ec, d, yerr=(dlow, dhigh), color='black')\n",
    "\n",
    "\n",
    "pylab.xlim(0, 0.6)\n",
    "pylab.ylim(ymin=40)\n",
    "pylab.ylabel('Average Sensitive Distance (Mpc)', fontsize=10)\n",
    "pylab.xlabel('Eccentricity', fontsize=10)\n",
    "pylab.grid()\n",
    "\n",
    "# false alarm rate in years of the loudest event (should fill in with more precision)\n",
    "minifar = 0.5\n",
    "missed = numpy.concatenate([missedf, foundf[ifar < minifar]])\n",
    "found = foundf[ifar >= minifar]\n",
    "\n",
    "vs = []\n",
    "ves = []\n",
    "for e in ec:\n",
    "    l = numpy.where((ecc > e) & (ecc < e + ewidth))[0]\n",
    "    fl = numpy.intersect1d(l, found)\n",
    "    ml = numpy.intersect1d(l, missed)\n",
    "\n",
    "    v, ve = volume_montecarlo(dist[fl], dist[ml], mc[fl], mc[ml],\n",
    "                              'chirp_distance', 'uniform', 'chirp_distance')\n",
    "    vs.append(v)\n",
    "    ves.append(ve)\n",
    "    \n",
    "vs = numpy.array(vs)\n",
    "ves = numpy.array(ves)\n",
    "\n",
    "ax2 = pylab.twinx()\n",
    "pylab.sca(ax2)\n",
    "\n",
    "tyear = time / 3.154e+7\n",
    "vt = vs * tyear\n",
    "vte = ves * tyear\n",
    "ul = 2.303 / vt * 1e9 # Get units in per Gpc per Yr\n",
    "elow = 2.303 / (vt + vte) * 1e9\n",
    "ehigh = 2.303 / (vt - vte) * 1e9\n",
    "pylab.fill_between(ec+ewidth/2.0, elow, ehigh, color='purple')\n",
    "pylab.plot(ec+ewidth/2.0, ul, color='purple')\n",
    "print ewidth\n",
    "pylab.ylim(0, 10000)\n",
    "pylab.ylabel('Merger Rate Upper Limit ($\\\\textrm{Gpc}^{-3}\\\\textrm{Yr}^{-1})$')\n",
    "pylab.tight_layout()\n",
    "pylab.savefig('rate.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fa9defa8a90>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# check dependence on chirp mass\n",
    "import h5py, numpy\n",
    "from pycbc.sensitivity import volume_montecarlo\n",
    "from pycbc.conversions import mchirp_from_mass1_mass2\n",
    "from pycbc.sensitivity import volume_to_distance_with_errors\n",
    "\n",
    "f = h5py.File('./allinj10.hdf', 'r')\n",
    "mc = mchirp_from_mass1_mass2(f['injections/mass1'][:], f['injections/mass2'][:])\n",
    "ecc = f['injections/optimal_snr_2'][:]\n",
    "foundf = f['found_after_vetoes/injection_index'][:]\n",
    "missedf = f['missed/after_vetoes'][:]\n",
    "dist = f['injections/distance'][:]\n",
    "ifar = f['found_after_vetoes/ifar'][:]\n",
    "\n",
    "time = f.attrs['foreground_time']\n",
    "\n",
    "minifar = 100\n",
    "missed = numpy.concatenate([missedf, foundf[ifar < minifar]])\n",
    "found = foundf[ifar >= minifar]\n",
    "\n",
    "ewidth = 0.02\n",
    "ec = numpy.arange(mc.min(), mc.max(), ewidth)\n",
    "\n",
    "vs = []\n",
    "ves = []\n",
    "for e in ec:\n",
    "    l = numpy.where((ecc < 0.4) & (mc > e) & (mc < e + ewidth))[0]\n",
    "    fl = numpy.intersect1d(l, found)\n",
    "    ml = numpy.intersect1d(l, missed)\n",
    "\n",
    "    v, ve = volume_montecarlo(dist[fl], dist[ml], mc[fl], mc[ml],\n",
    "                              'chirp_distance', 'uniform', 'chirp_distance')\n",
    "    vs.append(v)\n",
    "    ves.append(ve)\n",
    "    \n",
    "vs = numpy.array(vs)\n",
    "ves = numpy.array(ves)\n",
    "\n",
    "from pycbc.waveform.spa_tmplt import spa_amplitude_factor\n",
    "from pycbc.conversions import mass1_from_mchirp_q\n",
    "ms = mass1_from_mchirp_q(ec, 1.0)\n",
    "amp = numpy.array([spa_amplitude_factor(mass1=m, mass2=m, \n",
    "                                        spin1z=0, spin2z=0) for m in ms])\n",
    "amp = abs(amp)\n",
    "\n",
    "import pylab\n",
    "vs /= (amp / amp.mean())**3.0\n",
    "ves /=  (amp / amp.mean())**3.0\n",
    "#print mc.max(), mc.min()\n",
    "#print mchirp_from_mass1_mass2(1.33, 1.33)\n",
    "\n",
    "pylab.fill_between(ec, vs-ves, vs+ves)\n",
    "pylab.twinx()\n",
    "pylab.plot(ec, amp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAEKCAYAAADpfBXhAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAIABJREFUeJztnd2PHOeV3p/TX9PzQXJIalfrZB1II8sxkBiwRyMECJBAkWbsAMEGCy+l3OxFLizSzsVerHdJ6Q8IJNK7V7nwkspVggBLiWsgWORC5sj2XZAVhzJi5MKwOfLuwuu1VyKHEr+G/XFyUW+TzWadU9XV1V1VPc8PaMx0VddbZ6pr3n77ec/7HFFVEEIImS9qRQdACCEkf9i5E0LIHMLOnRBC5hB27oQQMoewcyeEkDmEnTshhMwh7NwJIWQOYedOCCFzCDt3QgiZQxpFB5CG1dVV/dznPldoDLdv38by8nKhMZQljjLEUJY4yhBDWeIoQwwAsLOz8wmAiwD+UlX/suh4CkNVS//4/Oc/r0Xzgx/8oOgQVLUccZQhBtVyxFGGGFTLEUcZYlBVBXBFS9BvFf2oxMidEHLweOq1/1V0CJWGnTshpFDYiU8Hdu6EkFz48S9u4j+yoy4N7NwJIWNhjbS/9cUZB2JzREQu4IBPqLJzJ+SAMsdyyE1VPVl0EEXDzp2QOWeOO3HiwM6dkIrgddLf+mKXevcUEJGzqnqm6DiywM6dkBLBUXZ5EJF1AKtFx5EVdu6EFAA78eIQkU0AZ1R1a2jbCQB7ANZV9dzQy/dmHV9esHMnZEqwAy8nqrotIg+kltCxD7avhc5/FcAugDURWVPV3YLCzYxEq3XLzbPPPqtvvfVWoTHcunULKysrhcZQljjKEENZ4vj19Zv41d1CQwAAPLmIwuMoQwwA8Ae//7t/DeCjoU0XVPXC8GtE5PJg5C4iZwFcVNWroWNfV9VzIrIK4B0Ap6rYuVdi5F6r1fDCCy8UGsMPf/jDwmMoSxxliGHWcXi53X/64+L/jb71xW7hcZQhhkAHwFWkz3Mf1dWPA4Cq7gHYevzl1aAU7wQhZYAyytwwbp77HoBj0wqmKNi5kwMFO/ADwbgrVN/Hw9H7GoDLU4tshrBzJ3MJO3FiESZQN0TkhKpeUtVLInI66O1Q1e2CQ8wFdu6kstCoihi4soyqXgJwaWTbOePllYWdOyk1/qrMGQZCqgSNw8DOnZQASigkZ2gcBnbuZIawEyczgiN3sHMnhMwfHLmDnTvJGY7OSQngyB3s3EkGmKVCSg5H7mDnThwqUE6NEGLAzv2AQxmFzCGUZcDO/UDADpwcMCjLgJ37XMFOnBAygJ17xeBkJiEkDbWiAyCEkJw5IiIXROR3ig6kSDhyLyH0UyFkIqi5g517oVAjJ4RMC8oyhBAyQiiUvR583kfL8FUCjtynDEfnhFSS6+EBRCX49gqMJRMcuRNCDhQisikil0e2nQjbTwMPimNXGo7cc4Cjc0Kqg6pui8iZwfNQdm+wfS2U21tT1Qsisg3gBIDKVWpi554S5pcTMrc8D+Bi+H0XwDqAbRFZB7AJ4EJRgU2CqGrRMSTy7LPP6ltvvVVoDL++fhO/ultoCACAJxdReBxliKEscZQhhrLEUYYYAOAPfv93/xrAR0ObLqjqIx20iFxW1a3w+3kA51X1ahi1b6nqGVScSozca7UaXnjhhUJj+C//43/iT39c/OX61he7hcdRhhjKEkcZYihLHGWIIdABcBXpjcP2EE2azhWleCfKBG1uCTlwvA9gkO64BuCy89rKwGwZQsi8cVNVT1qj9jCBujE0kXoJwGAiFaq6PbtQpwdH7oSQecP1cw+d+aWRbZXLhkmiEp373U7PlEt+/ua/m3E0hBBSfirRuXtk6fSZl07IXEPjMFBzJ4TMH7T8xRyM3C04OifkwMKROzhyJ4SQuYSdOyFk3qAsgzmWZQghBxbKMuDInRBC5hJ27oSQeYOyDCjLEELmD8oy4MidEEIKYdp1Wtm5E0JIMVxHVBwEmILl8NSKdQSHtTMDQ3zndWeTjPFF5FMAP8kzvgw8gUcLABRFGeIoQwxAOeIoQwxAOeIoQwwA8M8A/Hek93PPnbj+L7hQ7gFYHxiVhRH7SQCXVHU3trGMTE1zH61TGMegVmGK5n6iqhv5RJYNEblSdAxliaMMMZQljjLEUJY4yhDDUByFau5lqNM61TJ7w6WsYvYNOvWzqvpyzP6TiD7RsLy8/NwXvvCFqcVJCJkfdnZ2uqranKSNr/6bZf34es8+x//d/38A7g1tSirldxbAxaFSfusABr7xm+H4vUliHqXIbJm18CkWuzNcqAsAsLGxoVeuXJllbISQiiIi9ydt46PrPfyfd3/b3N/8zLV7Y35LGZ0wPa6qV8PvV0dfnAeFdO4isjlOtZOf/Ozv8a9/J/4by95a/Af06m7HbK/btueRV/7mTuz2v/tXh5wIbXoL9j41rn7NuTXVmQLfPxb/Lay/2DePkU78hysAaCO+PW3a3/ak57TXsuNAPb7NWtMePYlzLWp1+ziLpnOuej0+dvuvBRZb9j1Yr9nXoi7x16Lp/E0NcdozzrXUsG+0hhOfda6aE8NCzY7dO65p7Fusu/33P3g706HoqXO/js/M67QWNXK/Hr6arCIqb7U+9ClGCCGTMPGkrgLowh0gPCEiw3LCY7LMCDOv0zq1VMjROoVh22UAUNWrYeR+DI9/XSGEkEJRKHpqPwB8pKobQ49Rvb3wOq3TzJaJq1O4NfL8ga5OCCFlQQF0kF2WKUOd1krYD/QbgrvH40O1tPX6XfuNsdoCgH/48krs9sbdrFlFtirbNcLoLTrNOWFYsmbf0cG99qRrTHY72rml0wOAtDz9PP64rLp6zWjP0s4T9xk6+EKzax7TcuLrq/2eLDTi26w5b5YY8QFAu25r/1mwYl/M+vc6+v5CLd/Yx6Hv/XOML8vMnEp07oQQMksUQMdPE/+oDDn9HuzcCSFkBFXF/SmuAZoF7NwJIWQEBZIUd8oyedCvA/eOxWt23Xb8n9D61P7UXf1v/9vc98s//JfxMTjr3ZZ/aZ/rzmfsfbV9Q4es2+fqte32+kb+efOWrXd2VjwR39jXt9uTJVuDtnR1j37HEd0dnbll5Jj3ndh7PftcTaO9Xt8+xsvE9vLILX3ay42vOdciyzGevt9wctazHNN3VwvEk+XvHQeFoOPME4CyDCGEVJNehg+dMsHOnRBCRogmVN1lQJRlCCGkavQhuO/po5Rl8qHWBZZ+Fa83dhcNffK+rcnd/r1/Ye5b2Is/7s6T9le0/SPe1zc7DstbRrzU3ra9y9LcPb8Xy9MFANTa5x1z3/6HUEcnlWb8+9tctC+Gl8yQJdHBy1lvOjnwFotNO/a8NXIvlz3LuRbq9rWwaHr+Mc7/QZZc9qaMr/uPi5ebXwUq0bkTQsgsUQjuqztyLz3s3AkhZIQoFbLaVUjZuRNCyAiqiSN3TqjmgdaA+4fG0796LcfL4pPx9brOsv1Geznw4uRVW77t9486+cdO8nT9bvxIw8uNz0S2KQaI4wNfMzT3rIsEjRowaLcmruPwCF7uubr+MbbObOXOux7rGXLgPR2858S+4vjAW3i6uhe7xbQ198g4jBOqhBAyZwh6fipk6WHnTgghI0R57pxQJYSQuUIh6HFCdfrUesDix/G63K1/FP/puvALO0/Xq6F693j8vu6SHV8jvuwqAMCTBrvL8Zpn447jBXPI0XiNw7w0Z1fStrxgnDx3cfLBxTnOou94t3j521a9Ua+9hhe7ca624b0O+HnS+z37X8/KF/c08q7zdy0Z+r4X32IGD/hWzb4WWb1g6oZ9VxY/mnGIRu5u98gJVUIIqRoKcSeVwQlVQgipHqqJI/fSU+3oCSFkCkSWv5xQnTpaB/aPxGuK1vXfP2y/MX6e+/iTKPvH7X2eT4wVe8/zbvHKoRrtuZq757Fu5uhn0089P/eakets5asDQLM5fs3OVsOp45pBF+70nPvM0eNdHxYjDs8Tve14wXjnsrBqxgK2tm7p44Cfl57Fk6Y9g9qqnFAlhJA5gyN3QgiZQxRAn37u00cB9I1ID/1t/Fe6O7/pvTH2J7JVnu/ubzil5ZxviP0FJ23Q+DbaW3Tki64dh1rtrThSRMdpb9H4mu1YCHsWA56m1Dfkjbojo3S7Tppky7CIdkrptY1SegDQzLBE3ktd9FIDLdnDO8ZLa7SyPhYcOaTTd/5HMsTnSRw1z2NC4q/7tEfVKUbuzJYhhJCqoUpZhhBC5hJ6yxBCyJzBCdUZIQo07sXv6yzHf7r2G46+61j0Wiz/0tYFP3nGPq5+z46juxTfpjdg8ErVWSuy5b7doC6MryWj4VggOBbHnjWBlQq5sGDr4J6VgGU/4JXL89L/LN16ySmll5Wu0am0MtrcNg3dumZsT8JLecwbb95imkQTqtUusze17x0isikilxP2b4rI2WnFQAghWRiM3K1HFZha566q29Y+EVkHsBVesy4ia9OKgxBCstBHzXxUgUJkGVW9CuCqiKwC2FXV3dHXiMhJACcBoLV8dMYREkIOMqpAx5H9qkDRmvsGgL24HWFBwAUAWPrNz2pnOb6BpV8b+cyOre/+Eaf0XTde4+suOvng3hJ+B0tb9zR310qgYWj4xnYAtq1vRmrOuSxdHQBarXg9udt1lvc3PYvZ+O1ZdVTL2reeUbduOMe1DYteT39ecOwHrPxzb45h0avnaJDVYsA9bsrl9CzKNKEqIl9S1R+JyFMATgG4qKo/Sjqu0I+mIMusisiJIuMghJBhBhOq1gNhherQ4+QUwzkVfp4HsA0g1TxlISP3MIl6LYzO9wAcKyIOQgiJR8yspcAsV6geF5EvARBVfU9ETiUegelmy5wAsDE8Kh/KnjkPYFdENgGsls2TgRBysFGN0l+tx4w5j2j0Pvh28FdpDprayF1VLwG4NLJtK/zcBTCYRDWzatJglcWzPGIAAM6+/dX4N877EK/vO74ejreMVZVMnDJ73cOOxptBPhfDgwWIbvDYYxydPottrnsupz1Pw7eoO8dYufGArdV7fioN51yWrg7Y2rpn+euVuLNoOHq2F7uV5+5dC9dnx9lnrRKdtuWvQtB1/HVmzBqiVSynALwO4Pk0B1V7OpgQQqaAAuhqzXzMmE1V/cbQ8xtpDio6W4YQQkpJguXvLBER+Rqi5JOvpT2oNNETQkhZUJXSjNxV9RUAzyCSZo6NjOJNKjFyFwXq+/m1d/+QrWlbmnvjrt1e3/Ewrzl+6dZxnk7v5dSbHjJO7rk6/vD1pXgdt3fPuW2ann+Mp9Vbx9jted4ylg/8gqOrqzNR5mnkFp6m7eXbW3q35RGThHXcQgadHrBz1j3t3FsP4Onnlv9N2yuikBNl8ZYRkcOq+u2h50+p6s+TjnM/gkTkVRH5noi8LyLvhnzOd0Xk6znETAghpUQBdPs18zFjRvPaJ8tzF5E/A/C2qn4lZt9LIvIdVf3meDESQkj5UUjhI3cReRpRR7455L+VOqjYzl1EjgA4o6o34/ar6nsA3gtfFz4ZM2ZCCCk3iiKyYh4NQfVDAK+IyB8PyzJpie3crU5dRL788CX6o1l17FoDOsvxH1grfxev/1k+7wCwf9Tzlonf7nnAN27Z7d170vFT2TNidGqoilO/VB29Owv9Tnx89QVbS/ZqntY9L3VDZ/by0lvOubLk22fR1VtO7rmH5y1jaeFenrvnE2Md52nunkZuaeuedr7g7MviHzP9PHdMXX4Jo/FVAJsALsUZKAJAlo4dGCNbRkReVNUPwuNHIvJilhMSQkjZGcgyjrdMHqwjWsy5DcD01wpznz8TkZ+Gec/30zSeqnMP2s+V8Psfhc2pEukJIaSK9LRmPpKIK1YkIifC9tNAtIpfVfcQRu5Oc5uq+jkA5wC8BOC9NPGnHblfx0Nzrw/Cz2LqXxFCyJRRTXSFTDj+0WJFA4+tsH0v+Goh/LyEqI+1GAykryDyl3kpzd+QKs9dVW+KyAaAnwdXsiMYY9Z2UlRszTuLt8yC853D8pDpLdh/bueQfa7mJ85xy5ahinmIi1g3XdvJZ3a0Ws9DJgtWLjtgjxQ87dzzP7GO8v4xvTz3RUOPbzk+6p6u7vqwGPs8jdzTrb1zZWnP088t6hnHglY++/R93gW9fDX35wFcDL/vIqpABwBnwvPLsEfvbwKAqn4Q+uEzaU7opUI+kgkTOvUvI/q/2VPVD6xjCSGkyiiQ1Lk/ISJXhp5fSHC3XR15fjyM4r1ypG+GUCAPR0aCyEjs+15wgD9yfz08HsAOnRByIFDbqTQwrp97lroVF0eeDyJK9d3e69yfEZF3w+9XEX1tuAJgLU2JJ0IIqSoK2244I+/j4eh9DVF/6scQBtOhvN43EGXXXMOksoyqvhJkmD08zMV8DcDTAJ5N03he1HrAwp7lwxJ/zN0n7DfGy1m3ZFKrhivge717qOVJ46Wre7q1lX9uec4Aru+MGD4sWT3bveN6vfgYF5xcdk9zt3KUM/u5Z5gI8bTuxbqXEx6vrWfV1a32lpw6qUuOmZNVW/RI3TFgcmiLHYeVv79cy9FsKpbEiVNXlhkuVhSyYi6JyOnBROrohGsClxF16G8A2EKULZPo6e5OqAYB/wiiaknfBvBtEfm9MYIihJBK0u+7nbsryxjFis5lDOU9Vf1u+P3S4AMiicRsmbBa9YPw1QCq+hcZAySEkEqgmvuE6iSsich3wu+C6BvBd6I4bX8vt3MPHfpaeGyEk1yjYRghZN7JeUJ1ElIVxB7FS4W8jmi2dgfAh4i+GnyYLbbJ8LxlFm7GvwN3nrTba39sv2t3now/T9/xWK87NU/vr47vzV5z/GP6DUeQN7xgxPBlBxLqoRr7Ftq2Xtzp2BMQnkYudaNuqKODeyw04v/m5aat73qsNOI1Xs/vZaVhn8vzel8x9G7LRx3IlpfeFvu+sHzUAWC1fmfsGJrOuTxvdsvjZtnR6fNAIW69gFky6HdF5PDQtkRfL2/k/iqiydQBT4vIx2C2DCHkAJCQNjAzWUZE3gZwBFF/LCG0/5B0nJct85i2HrJn3gTw1cyREkJI2VFAJ5hQzZnrodTeWIxVZi9kz6Sq30cIIVXGs6OYMTvBsPGBJfBQ9ozJ2DVUi9LdLbrt+O2e9YRXOtLa13Xkt96S4xPinKtvxO7mzXv3m+HnXnN83hNGJ7F4KWLNZjaNvG7NP3jeN14eueEF42ndbc8nxtC7DxtaPOB7sHjzD5a27uWRZ9G7Le0c8DV3yyem7eTNZ615amnr0/aWUSSmQs6SU4hsCsYKyKvE9CaAs3GFWIMF8GlE1ZpYiYkQMl8kyzKzTIXcVtXXxj3IrMQkIq8BeD3o7IOvA8cRrVa9BuA1duyEkLmlPKmQ68EKZliWSUxH9yZUbyKyGxiM1FcB7Fol+AghZH6QTJLllBj1kknl/5HWz31snT0skT2jqlsx+wZeNQDwvKq6Rjien3u/Gf8GNG/Zf//dJ+w3zZLyal3Pz93x7e7kfIN4b6sxMWDVQgWAmuMtU3N0YQvXf92poWrls7eNfHUAWMjgpb7StDVyz+9ltRmvd3var+fd4tUotY47lFFztz3R7evnebdY5/J09ZZjmOTNqzSN45Yz3JtjoaWaUH0O0SLSG6r6uohcRIpUyKll6ScY47wC4FjwX4CInJxWHIQQkgkV+xE096HHNPuwLVUdzlJMVeI0ceQuIl8KBbGfQjRre3HSRUwjEw9rAM5P0h4hhOSO/+Vglpq7iMjXAKyGn6lIM3If+BqcR5SOczZDcLGIyBqiBP3dmH0nB5+KvTu38zolIYQko0gauU8dEXkRiOzXATyDKBXy2Mgo3iSN5n5cRL4EQEKpvUwmNgYnVDW2vTC6vwAAi7/1Wc3qmR6H5Q0PALc/E//GdZ1c9vpd+83urjh52oaHTH8pWw5vbdnQPB2d3tPIW634OFqODu61Z/m9AHbe9yFHI28buewAcMjIP/f8WVYbdt635Yl+qH7PPMZjxTnO8jdvebq6k1O/JPHXwmvP0+MtzX3Z86pxbsK2M/9gTKmh5RXkzQmdsqyfglMI5fSC5fpYpBm5n0dUBWSgKb0/7kniCCb258LvqfyJCSFkZhQ8cp+UNJ37x4OvASLyBlKUhwqvfVCJZGjb5fBzE8BZEdkRkZ3xwyaEkCmiUVU26zEjtkTkpyOPn4nIT9McnEaWOQXgm4hG8OcQae6JxmFGJZKt8HMbkYZECCElJHGEPosVqttZDMMGFK25p0MBS1JsX4/X8m79Y/uNWfmF47FuXJHGbbu9XjtbTVE1PMzdXHbrGNjLpT0dvO7UKLXwKtR4NUrdfGYjz93zOLFy2QGY9S+XndqgXnyepm3h6eotR5+2tHA3p97Q1b32ljLWIT1k5LO3nPfDkwgsXT1q01jHkqGm7diUJ1smE2k694HmPujUc9HcCSGktCiA4leoppLALdLUUH0PUbXtwfOxZ20JIaRqOF/kZoKqvjXJ8WkWMb2KyNtAAdyMzqnPT3JSQggpPQV37pOSRpbZVNXPhU7+bQCvTzmmxxAF6vvxV/resfG/Onl6vCWTdg47WreXg+/odtqKb1McLxh1/NKtmqeerl53/F66hldNc8Fub7GVzbfb8onxdPDDTVvTtnzbrXx1wM9Zt+uQ2n/v4ZrtBePNJZgauaOre3MCVoxtL8/duXEtbX3B+Vf0/kWaTs56U4x70G0xH4oeuYvIi6r6/azHp0mFHPgYXEGU6/5S1pMRQkglGGju1mM23jIvA0CowjQ2aUbuZ4EHJfY2EGyACSFknknIZ59FtsxVEfkeovVCW3hYiUlVNTEdPc2E6odDv08k8GdFa0BnZTz5xbMYuOdY/sL41m5ZDiehTee7nZHWqIv5lhCrGXJNEosL8V/nD7WzpdAda9vL+y0rXs+Gt+VILEca8ZKIv+zfk2zi26s58oUnlbh2u4b9gCcB+WmS8eeqe6mf7r7x0xMXxO5q6o4s0zDkl7oh1+RKOSZU3xKRV7P0veYVD57BD55i6E9V1UQvYUIIqSqiM12J6qKqb4nI1xH5ul9T1T9Jc5w3cr8B4BiAP0eG4qyEEFJpSuIhIyLfQZTzfg7ApohcTDPANr/bqOo3wtLX4wD+KyKt/SjL7BFCDgIl8JYZcExVv6uqHwZ55miag9Jo7gPd5wgis6+jVZBl9ledUnq23Il+yzjGeUPr9xzL36POgYblr7kdQH3Jsdu1tjsDkLaTuljLMHDxbH299D/LinfZsO4FgBXHSmDBeJM9Xd1Kd/Q47Gr446cnArYe78XedK6tZanbdt5fLz2xLfE6eNPYDtjaOTAj/TwL5clzl+DtfgXAFoC9NAclXlURORxy3N8JjTJbhhAy35TDFTIKJVJQnkOkoDyd1kzMm1B9EZGfzHUA76jqV/IIlBBCqkBZJlSBbLYvniyzDeAqImve5yWyFhTQfoAQQkqP2bmrammEMK0Bvbax0/h0dVKgXSz7XieNGJ1lp5TevmMl0I5v1NPV+/cdXbMdr+N6lr8efeMwy04XABad0nfdDLUS7/bsBQZWLjsA9HNO7rLy2Xvev4kTwn3nWliae89psObsswag3moK753qGPXnao7K69lITN9IIAPJqZCz8HOfiDQrVAkh5ODhj4lK7+demtE5IYSUBUF5JlRF5Kksx7FzJ4SQUUqULYMoBf3QuAdVQpYRBWrxdhuwJE9PCnXSo9G4E69d7jv56q5/jPfVztCue/ccHw7HbrffM9TLhlOOzimZt9CM1369P2m/m+2W6jTjY/dK6d3pGYsSYOfAf2pO3vh5+ED8uVpqvx/31J4v8Ox7O0atx7pz5b089/vGP4Pni+O9y9b6h77TXse5abz5gkJz4MuT576HyERsO/wOVU20Xq9E504IIbOmRKmQb4bHgFQfO2kqMT2FqIbqOoBrAM6o6ifjx0cIIRWiPCP3lwBsALihqq8HU8fs3jJDXAbwV4iM4x+pp0oIIXNJuTT3LVX9xtDzG+Yrh0gjy7ynqt8Nv18Skc2xQ5sQrQGdQ/Efo7VOvF638rf2x+4nz9jn8vLZzWO6To7xomdKY8To5aU7+9TwpMnq55439ZpT0s/Qhff7dha0l29v5bk3nQUQHSf3fLkWr5H3nPGR59ned8dV49+E3rXI28/Vzpt3dPp8Q5gJJZJlRES+BmA1/ExFms59LVhOAtFtsjF4rqrfHD9OQgipAOUYE0FVXxGRPw5Pj42M4k3SdO7/GcDfZI6MEEIqhmjxBbIHhHnP44isYCAib6eZ90zzbek/IVqN9eHoY5KACSGk1KjzyAkROZlC6r4M4M+DeeNfIOW8Z5qR+3CO5U1ExmGJOZa5okB9P144tPLZ+85f1rhli5D7xwxt39HVu4dtjdTT42H52NRtsc/z6JBW/HGe1u3q1sa+lhOD5+my4MRxrxufE768YCxwgK+RW54vfWcBRNNaTOG05+WK3+4vmPtWa3Y9WTOGnMXzvCXlvnpzRfaufXU89o0uahb57zPS3K8AWEt4zXuq+iMAUNVtETmRpuE0nXumHMvwaXRGVbey7CeEkEKZYIQe17+FTnkPwLqqnkvRxqDf3RiZ93w6TQyen/sbYYR+Co//mYkj9/AJcybrfkIIKYwJC2SP9m+D0XbYviYim6q6ndDM+ZGfY+GN3N8OPy9maZgQQqpMzrLM83jYl+4iWhS6DWATwHER2VbVR8rnjc5risjhcU7o+bl/MPgZqjLNFBE5CeAkADRWj6JreKY3b8aLed0lR/vds79v7R+L395vZPuOZnm2R40aeemtbOdqNuPP1ena2vTKou1x0jbqofYcnd6qhQr4+n6rHn8uT8O/63jLeHMTFp43e8fwqmlmWRgBYA9L5j4rp37Za8/wowGA1Vq87713be87+vmyMXfi5bn34NWMdfRzo0lLi8+ThFtoXD/31ZHnxwEgpTzzNoAjiCQdQXRVEleoprEfeB/RJ8z1sEkBfD/puEkJF+oCALR/+7MlSUoihBwIFEkzzuP6ue8BMIaOiVxPWzd1mDQffzszz44hhJACEeQ+cn8fD0fva4jSG9Nx+i5sAAAP9UlEQVSyIyJ/hEjOAQAMuQaYeBOqbyL6/NoQkXdHGk5cmRomEDZE5ISqXgrbLg9mj+P2E0JIWRCrzmSEO3If7d9U9ZKInB7ktKeYTB3mFCL1ZKxcWG/kPhD/33ZeYxI67Esj27a8/SZ9oPHpeDm+PTvFGJ1luy0xtEbXusPwdAEA9daJGd7s3l9ac3LgLZm02bB14Z6h+wO2tt6q2+11HC8Yt76qcZzXXsO5Fpa+7+n++45uXe9bawjsDuCOk+duebYDtm97R+xj2mJf24+N99g7xvOO7yN+PYDnKd90NPy2M29htdnJ4L8zFpNny8T1f4n6usG2qr427kFe5/6Sqv7J6EYReQPAB+OeiBBCKkW+sswkrGdRT7zO3fJOTFpNRQghlSdh5D7LAtmZ1gN5nXvWmV1CCKk2JTIOA3A0y0Fe535DRF5U1QdpjyHfPZVRfJ5ID2jejt/XMZJ/vRqqjtwJNTzW+wv2x7g4ujUMvxcAqBm1TcXxYPHwNGiLRaNOKmB/K+05dVc9Xb3mfM8189wz59Rb/vD2m++1Z/nY3OnbufZHjL8J8Our3jbabHk59RmsVjxdve7o8beNf6CW2vffghN7x6sNa2j1nk6fB4LEkfssZZnnhn5/BlFnn5iO7i1i+oaIfC8sod0NjaqqfnXSSAkhpPR4RmgzlGVU9dvDz8O8ZyJunruqfkVEnkaks+/S5pcQciCYMFsmT0Tkz/Dwi7QgGsknrj1KXMQUOnR26oSQA8WUlZ9xeMQ4bGANk8T0DRpyQBvA/VFnhkDTqEfSdYw4HNtuM5/dy2XPXCAygz23Vw/V2tN08tK9L55WeAuG5wzge7o0HE3bOm6xbmu/nseNpeE3nPkMz1vG8pDxvGU8Xf1Q7Z65r57zTJ7lOe/5w3v78nZS97X/+O2z6HdzXqE6/vkfGoVdG92ephJTJTp3QgiZKTrZCtWcuBRF8uCTdhDQJgB7dV+AnTshhMRRcCpkKKv3ABF5FZEVQaoC2dOvVUUIIRVDVCF9+zHTWEReDe68qqobqvpWmuMqMXLXGtCx/Nw/iRflmp/a7d37DUfjM2q1dg45Kp8nzjkz7mLp+56872jullZbc9rz9F1Lq/fy1bP4qHttejq952ViH+O1Z+9bqNnav4Xn3dIUe97CbM+JwWuvb4zhsnrLtIyb2ns/ss4jWKPPRE0iB4rOcxeRryMaqZ9X1efHPb4SnTshhMyahM+jWWjuFxC5Qb4iIi8PwkLK9Ubs3AkhZBQF0CtWdFf11tknw86dEEJiKJG3TCYq0bmLAjVDUry/amjxjv/7wsf2vk+fjT9R7Zat8vWP2HqnOH4vDcPXxdXVM/jOZDkGABoZNO2Go1u3Ha+VBesNzojVXt3zHM+waiWrhu+3adwXzgSOp5Fn0fe92K15FW8uxo/PjsP6i9vexFROzHriNG8q0bkTQshMUZTJzz0T7NwJIWQEASC+5j5LP/dMsHMnhJBRkleolp7KdO6WVGp5qbdu2m/MrX8y/vn7S45+6uWyt+w4Ovvxl39x2TG/ccji5+75xIihrXrauefd0vW8WwwvE0+L93ThuvemWO0552oburWnZ3v6vpf3bfm2e+1l0eNbGR1aPP3cwkv7KOdKSk2y/C09lencCSFklnDkTggh80aJ/NyzUo3OvQ/U7sd/bbfK4u0ftVOlvE9ky9rX+4YmbSdtzElrtOh27S+qrfb4aW2eVNLp2SmedaMMoGcJ0HVK8B1t3TX39Q1ZxrMz8PZZJfOWPL/nDLjxuVJJhpRWRw7xrAksfFnLS12Mjz2LdW90nLPPSHlsygzEHI7cCSFk/pC++wHMVEhCCKkcCjdRAkyFJISQ6iHQpJF76alE5x6V2Yu/0It/H6+9eZMh/ZZzLksjb2bT39QpBddeHF//rTsafstIa/Q0d68EX8vY57XnlcWzdPWk4yxci14jRdErpefZ+i7V9mO3e+mJVkojkM2+N4uNAGBb+7Y9iwFPczf2ebq6XXAQaDpWAnXjnrG25wpTIQkhZM7QxBWqpWdqU84isikil539J8JrTk8rBkIIyYYC/b79qABT69xVddvaJyInhl6zJyKb04qDEELGRhHJMtajAhQlyzwP4GL4fRfAOqKKI/E4Dm2dQ4b9aMfJc3ekS8vOQB1tVXuOjrti53Zb90jdswl2NPK+oe97uefthq39tozl+NZ5AKDn7PPKsFkabxbrWQ9P6/bytHsZStV55/Jy4JuGLYB3LTwrgSx2AVnwRopWvjrg6+dWPntTpl9or+qyTFGd++rI8+OjLxCRkwBOAkD96NFZxEQIIQ+pyAjdoijPnj0Ax7wXqOqFUOl7o768PKOwCCEEUcfe69uPClDUyP19PBy9rwEwJ14JIaQQ/JH7wV2hGiZNN0TkhKpeCtsuq+qWql4SkdODiVRv8hWIyuzV9w09eSX+DVj8pa3jqSPXacvyFraP8Urp9R29u2WU2fN0dc8q1tKgl5p2Pr2Xs27t88rvebr6oeY9c5/FUt2O3cplB+z8c0+3PlS350es4zzN3ctLt3R1wM6P93R1y5I4iiP+Wvh57jZWWTyv9J3nBdN03GUWJL6Lqk/bW0aRNEI/uCtUQ4d+aWTb1tDv56Z1bkIImQwF+tn87ssCFzERQsgoCrpCEkLIXFKRxUoWlejctQb0Fo1SYTfitbde22/PxJINHU8XMTzlAaDmeal347XGBUOLB/w8ck8/t7By2WdNFp91z9fF8ompOcfcV/vfwdLWe85kjOdj4+bAl6BKhOcT0zK0dS9f3d3naPV9y8fGPCIvqrNYyaISnTshhMwUBdCj5k4IIXOGViaf3YKdOyGEjKKAKjv3qSN9oHE7XpeztPjGp44WuuKdzPCqMeqJAoAjGbo0G/Ff+3qGvw0AtBx9v25o7u26ratbnu2Anc+exXsd8OuGWjVPfW8Zr0Zp/HXK7AWToW6od64sx3l56U2vXqtxTy9krGvaNPRzN5fd8YJpOGebej67B0fuhBAyZ6gyW4YQQuYRnfKEqoisAhjYnW+r6l6e7Rf4nYcQQsqK4+WeX4rk62El/zaCA26eVGLk/s9/60lcef0Piw6DEFIJcqivOmEqZPDNOjNsuRL8tvYArAf7lWHr82cyn8yAI3dCCBlBVaG9nvlIcfwjZohG9blhGeZanvEDFRm5E0LIrNF8vWXiqs+dH3T6AHK3C65E576zs3NLRH5ScBhPAPio4BiAcsRRhhiAcsRRhhiAcsRRhhgA4J9O2sCnuPHudv/tJ5yXtMf0c3+s+pyq7iLq6KdCJTp3AD8p2jtZRK4UHUNZ4ihDDGWJowwxlCWOMsQwiGPSNlT13+YRyxCJ1efyhpo7IYRMn5lXn2PnTgghOTNciQ54ULxoLW31uTyoiixThtqEZYgBKEccZYgBKEccZYgBKEccZYgBKEEcRiW6mVafE624ZzEhhJDHoSxDCCFzCDt3QgiZQwrt3EXkhIhsisjptPvTbptWDCKyGradEJGzQ6+7ISI7w9umGYd1zhlfi3URuRZieBDHDK7FpohcTjpmytfikRimcV9kvA653hNZ4pjGfeHF4Fz7XO+JqlFY524sx3X3p902zRgAvALgWJgwgYgMDH9eVtXnVPXMWBciexyPnbOAa3FMVZ9R1ecAvArgfFxc45Dmb0iztHua1yIuBuR8X2SM4bHzTXIdJogj1/siRQyPXfu874kqUuTI/Xk8XJ01WI6btD/ttqnFoKrDK9HWEDm6AcCqiKyNce6J4jDOOetrMfxPvRZW3MXFNQ5Z/oZZ3xePMYX7Imv8ed4TmY6fwn3hxmBc+7zvicpRZOf+2HLcFPvTbptmDACAcJNeH7pxjwG4LiLnMT5Z4xg9Z1HX4uRg1GTENQ5Z/oZZ3xcmOd4XWWPI856Y6Pgc74tUMYxc+7zvicpRZOeetBw3bn/abdOMYcAJVT01eBJGD3uIvu6dMI7JNY6YcxZ1LbaGn0z5WqQ9ZprXwiOv+yJTDDnfE5njCOR1X6SNYfja531PVI4iFzElLceN27+acts0Y4CInBgsSAi63WDEcAnAx2OcP3McQdMdPeckS5yzXotHRkNGXOOQ5W9Ie69MM4a874uxY5jCPZH5+Jzvi8QYYq593vdE5Shs5G4txx3MusftT7ttmjGE388OMgFCU29jaIJm5KvoVOKIO+esr0U49BiA60NNTfVahN8Tl3ZP81rExZD3fZElhrjzTbrsPWMcQI73RVIMcdc+73uiinCFKiGEzCFcxEQIIXMIO3dCCJlD2LkTQsgcws6dEELmEHbupHSMptERXhMyPuzcK4xEhkk3ROSdoUduS6qtpeISGUPFmj+N7ht3uXnoxIaPPx8ew9vOhr/1sRjCNdkZ2baTtnMM1/NsOOc7zjU4GV4zM3+SjCt+yQGFqZAVJnRY7wWDpmm0/46qvjzLNkKHfV5Vd8MH1V74/R0AbyDKn15X1XMSOfttq+rVoeMfuyahs38prI5MOv/O4NjQsb8Td31F5LKqbj3WwBQZLIwa8lEhxIQj9zllaOR53ng+GOmfDKPty2HEuhP2nwawGY5bFZG1oTb+/chI+kHbwyP3mDbeGYygReS08S1jfeDLoqpXQ8e+iqhTu4poSfugM98FMJbb41Cs1xJeuwrgBIIB2Mj1Oolo0c7pmH3D12lteF947WPXOun9GbwmLLqZ6MOWHCBUlY+KPhAtpb6ByFL1PKIRLwCcBHBy6HWjz08j8uFAOG4dwOXw/CyAzfD75aFj1gBcC+dcB3DWaPvBvpg2NgGcHt0+co7zI9vWES0TPzsc71B7Z5OuSXi+OvSadwZtxMQwOHZnKNZHrtdw/DHXcvg6xR332LVOen9G4tsp+r7joxqPqhTIJja7OmRUFXgODz20454/A+AZEXkekZkS8NAK1fP92FbVPRHxzmWikX3DqSB3xPl6PKaLaxith5HuJh41f1o14n3kmojIxtDvJxB5nFyNOe7BsSHGwbeTuOsFZ9/gOlnHjV7rNO/PgOsgJAXs3OeTawA28FC+GH2+g4cmThhjEjZOsx5tO4n3AZzB0KTpELsYcu0TkfWhTvhjPDR7WsdDz+7U5k9BanldU8xRaCQHXQ8fKI9crxFGr+UaHl4n77hh3PdnhAPjakgmg5179VkPk42DUe95jSYbz4ftUNWXjedbiDqLN6zGwzFm5ZzRc8W1NWhDIy39AqJJyt3R14XR7vDofTdo0McGcYf2tsL2PR3P/GkwF3A+tDf6jWeUMwiTs8PXS4cmiFX1wsi1PGPtU2Ni2Xm/4o7jyJ2kgtkyZKaEbwkbamR8hI73bFznf9BhtgwZB3buZGYEvXvLGzGHkfvZFKPqA4eInOd1IWlh505Kh4isaoqc9IMErwkZF3buhBAyh3AREyGEzCHs3AkhZA5h504IIXMIO3dCCJlD2LkTQsgcws6dEELmkP8PhQaxzxWtXOMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# template bank plots\n",
    "from matplotlib.colors import LogNorm\n",
    "\n",
    "f = h5py.File('./ebank.hdf', 'r')\n",
    "\n",
    "pylab.rc('text', usetex=True)\n",
    "m1 = f['mass1'][:]\n",
    "m2 = f['mass2'][:]\n",
    "e = f['eccentricity'][:]\n",
    "inc = f['inclination'][:]\n",
    "lo = f['long_asc_nodes'][:]\n",
    "mc = mchirp_from_mass1_mass2(m1, m2)\n",
    "#pylab.scatter(mc, e, s=0.01, rasterized=True)\n",
    "\n",
    "def align_axis_x(ax, ax_target):\n",
    "    \"\"\"Make x-axis of `ax` aligned with `ax_target` in figure\"\"\"\n",
    "    posn_old, posn_target = ax.get_position(), ax_target.get_position()\n",
    "    ax.set_position([posn_target.x0, posn_old.y0, posn_target.width, posn_old.height])\n",
    "\n",
    "\n",
    "fig, (ax1, ax2) = pylab.subplots(2, 1, sharex=True, gridspec_kw={'height_ratios': [1, 3]})\n",
    "\n",
    "pylab.sca(ax1)\n",
    "ax1.yaxis.set_label_position(\"right\")\n",
    "ax1.yaxis.tick_right()\n",
    "pylab.hist(e, bins=40, rasterized=True)\n",
    "pylab.ylim(200, 30000)\n",
    "pylab.yscale('log')\n",
    "pylab.grid()\n",
    "\n",
    "pylab.sca(ax2)\n",
    "pylab.hist2d(e, mc, bins=40, norm=LogNorm(vmin=1, vmax=1000), rasterized=True)\n",
    "c = pylab.colorbar()\n",
    "c.set_label('Number of Templates')\n",
    "\n",
    "pylab.subplots_adjust(wspace=None, hspace=.02)\n",
    "align_axis_x(ax1, ax2)\n",
    "pylab.ylabel('Chirp Mass ($M_\\odot$)')\n",
    "pylab.ylim(0.95, 1.40)\n",
    "pylab.xlim(0, 0.2)\n",
    "pylab.xlabel('Eccentricity (30 Hz Reference)')\n",
    "pylab.savefig('bank.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

